The Satisfiability Threshold for a Seemingly Intractable Random Constraint Satisfaction Problem

We determine the exact threshold of satisfiability for random instances of a particular NP-complete constraint satisfaction problem (CSP). This is the first random CSP model for which we have determined a precise linear satisfiability threshold, and for which random instances with density near that threshold appear to be computationally difficult. More formally, it is the first random CSP model for which the satisfiability threshold is known and which shares the following characteristics with random k-SAT for k >= 3. The problem is NP-complete, the satisfiability threshold occurs when there is a linear number of clauses, and a uniformly random instance with a linear number of clauses asymptotically almost surely has exponential resolution complexity.

==> anc/34-ue-csp-threshold.cpp <==
/*
 * File        : 34-ue-csp-threshold.cpp
 * Author      : Harold Connamacher 
 * Flags       : -v for lots of trace information
 * Requires    : The Profil/BIAS libraries, version 2.0.8
 * Description : An interval analysis program that searches for a global maximum
 *  	both in the interior and exterior of a domain of the function from Lemma 18
 *      of "The Satisfiability Threshold for a Seemingly Intractable Random
 *   	Constraint Satisfaction Problem" by Connamacher and Molloy.  
 */
#include <iostream>
#include "Interval.h"
#include "Functions.h"
#include "Constants.h"

bool verbose = false;		// set to true to print out trace info

/* The Parameters class is used to pass values between the different functions.
   The class methods prevent the use of a parameter before it is set as a basic
   safety feature.
*/
class Parameters {
  private:			// the values
    INTERVAL c;
    INTERVAL alpha;
    INTERVAL r;
    INTERVAL t;
    INTERVAL x;
    INTERVAL y;
    INTERVAL z;
    INTERVAL u_x;		// stores Upsilon(x)
    INTERVAL u_y;		// stores (1-alpha)*Upsilon(y)
    INTERVAL u_z;		// stores alpha*Upsilon(z)
    bool c_set;
    bool alpha_set;
    bool r_set;
    bool t_set;
    bool x_set;
    bool y_set;
    bool z_set;
    bool u_x_set;
    bool u_y_set;
    bool u_z_set;

  public:
    Parameters() {		// a constructor to initialize the guards
      c_set = false;
      alpha_set = false;
      r_set = false;
      t_set = false;
      x_set = false;
      y_set = false;
      z_set = false;
      u_x_set = false;
      u_y_set = false;
      u_z_set = false;
    }
				// functions that return a value and print
    INTERVAL get_c() { 		// an error if the value is not initialized
      if (!c_set) 
        std::cout << "Error: using uninitialized c value\n"; 
      return c; 
    }
    INTERVAL get_alpha() { 
      if (!alpha_set) 
        std::cout << "Error: using uninitialized alpha value\n"; 
      return alpha; 
    }
    INTERVAL get_r() { 
      if (!r_set) 
        std::cout << "Error: using uninitialized r value\n"; 
      return r; 
    }
    INTERVAL get_t() { 
      if (!t_set) 
        std::cout << "Error: using uninitialized t value\n"; 
      return t; 
    }
    INTERVAL get_x() { 
      if (!x_set) 
        std::cout << "Error: using uninitialized x value\n"; 
      return x; 
    }
    INTERVAL get_y() { 
      if (!y_set) 
        std::cout << "Error: using uninitialized y value\n"; 
      return y; 
    }
    INTERVAL get_z() { 
      if (!z_set) 
        std::cout << "Error: using uninitialized z value\n"; 
      return z; 
    }
    INTERVAL get_u_x() { 
      if (!u_x_set) 
        std::cout << "Error: using uninitialized Upsilon(x) value\n"; 
      return u_x; 
    }
    INTERVAL get_u_y() { 
      if (!u_y_set) 
        std::cout << "Error: using uninitialized (1-alpha)*Upsilon(y) value\n"; 
      return u_y; 
    }
    INTERVAL get_u_z() { 
      if (!u_z_set) 
        std::cout << "Error: using uninitialized alpha*Upsilon(z) value\n"; 
      return u_z; 
    }
				// functions to set a value
    void set_c(INTERVAL val) { 
      c_set = true; 
      c = val; 
    }
    void set_alpha(INTERVAL val) { 
      alpha_set = true; 
      alpha = val; 
    }
    void set_r(INTERVAL val) { 
      r_set = true; 
      r = val; 
    }
    void set_t(INTERVAL val) { 
      t_set = true; 
      t = val; 
    }
    void set_x(INTERVAL val) { 
      x_set = true; 
      x = val; 
    }
    void set_y(INTERVAL val) { 
      y_set = true; 
      y = val; 
    }
    void set_z(INTERVAL val) { 
      z_set = true; 
      z = val; 
    }
    void set_u_x(INTERVAL val) { 
      u_x_set = true; 
      u_x = val; 
    }
    void set_u_y(INTERVAL val) { 
      u_y_set = true; 
      u_y = val; 
    }
    void set_u_z(INTERVAL val) { 
      u_z_set = true; 
      u_z = val; 
    }
};
    
/* Computes a reasonably tight bound for e^x - 1 - x */
INTERVAL ex_1_x(INTERVAL x) {
  INTERVAL min_x = Hull(Inf(x));
  INTERVAL max_x = Hull(Sup(x));
  INTERVAL ex_1_x = Hull(Exp(min_x)-1.0-min_x, Exp(max_x)-1.0-max_x);
  if (Inf(ex_1_x) < 0.0)
    ex_1_x = Hull(0.0, Sup(ex_1_x));
  return ex_1_x;
}

/* Computes a reasonably tight bound for (e^x -1 -x) / x^2 using the limit when x-> 0, 
   and the fact the the function is always increasing for positive x */
INTERVAL ex_1_x_div_x2(INTERVAL x) {
  INTERVAL min_x = Hull(Inf(x));
  INTERVAL max_x = Hull(Sup(x));
  INTERVAL val = ex_1_x(x);
  INTERVAL min_ex_1_x = Hull(Inf(val));
  INTERVAL max_ex_1_x = Hull(Sup(val));
  INTERVAL return_val;
  if (Inf(x) <= 0.0)
    return_val = Hull(0.5, Sup(max_ex_1_x / Sqr(max_x)));
  else
    return_val = Hull(Inf(min_ex_1_x / Sqr(min_x)), Sup(max_ex_1_x / Sqr(max_x)));
  return return_val;
}


/* Computes a reasonably tight bound for x(e^x - 1) */
INTERVAL xex_x(INTERVAL x) {
  INTERVAL min_x = Hull(Inf(x));
  INTERVAL max_x = Hull(Sup(x));
  return Hull((Exp(min_x)-1.0)*min_x, (Exp(max_x)-1.0)*max_x);
}

/* Computes x(e^x-1)/(e^x-1-x) */
INTERVAL xfunc(INTERVAL x) {
  INTERVAL tmp = x / (Exp(x)-1.0);
  if (Sup(tmp) >= 1.0) {		// avoid divide by 0 errors when x small
    tmp = Hull(Inf(tmp));		// use smallest bound for tmp, this
    INTERVAL val = x / (1.0 - tmp);	// gives function value
    return Hull(2.0, val);		// and combine with limit as x->0
  }
  return 1.0 / (1.0 / x - 1.0 / (Exp(x)-1.0));
}

/* Compute a bound for x that satisfies target = x(e^x-1)/(e^x-1-x) */
INTERVAL findx(INTERVAL xtarget) {
  if (Sup(xtarget) <= 2.0)		// limit x->0 is 2
    return Hull(0.0);
  else if (Inf(xtarget) < 2.0)
    xtarget = Hull(2.0, Sup(xtarget));

  INTERVAL min_x = Hull(Inf(xtarget) - 2.0);  // use bounds of Lemma 28
  INTERVAL max_x = Hull(Sup(xtarget));

  /*
   * use binary search to find a lower bound on x
   */
  while (Inf(max_x) - Sup(min_x) > Machine::Epsilon * 10) {
    INTERVAL mid = (max_x + min_x) / 2.0;
    INTERVAL tmp;
    INTERVAL fmid = xfunc(mid);
    if (Inf(fmid) <= 2.0) break;
    if (Inf(xtarget) > Sup(fmid)) {
      min_x = mid;
    }
    else {
      max_x = mid;
    }
  }
  INTERVAL lowerbound = min_x;

  min_x = Hull(Inf(xtarget) - 2.0);       // use bounds of Lemma 28
  max_x = Hull(Sup(xtarget));

  /*
   * use binary search to find an upper bound on x
   */
  while (Inf(max_x) - Sup(min_x) > Machine::Epsilon * 10) {
    INTERVAL mid = (max_x + min_x) / 2.0;
    INTERVAL fmid = xfunc(mid);
    if (Sup(xtarget) < Inf(fmid)) {
      max_x = mid;
    }
    else {
      min_x = mid;
    }
  }
  INTERVAL upperbound = max_x;

  INTERVAL x = Hull(lowerbound, upperbound);
  return x;
}

/* A function to compute a reasonably tight bound on g ln g.
 * The function handles the case that when x < 1/e, the slope of g ln g is
 * negative and g ln g tends to 0 as g -> 0.
 */
INTERVAL g_ln_g(INTERVAL g, INT * error_flag) {
  INTERVAL inv_e = DivBounds(1.0, Constant::e);

  if (Inf(g) >= Sup(inv_e)) { // whole interval is above 1/e so compute normally
    return g * Log(g);
  }
  else if (Sup(g) <= 0.0) {   // deal with limit
    return Hull(0.0);
  }

  INTERVAL tmp = inv_e * Log(inv_e);
  INTERVAL legal_values = Hull(0.0, tmp);  // bound for g ln g if g <= 1/e
  INTERVAL upper_g = Hull(Sup(g));
  INTERVAL lower_g = Hull(Inf(g));
  INTERVAL result;

  if (Sup(g) <= Inf(inv_e)) {    // whole interval is below 1/e
    tmp = upper_g * Log(upper_g);// do top and bottom separately
    INTERVAL top;                // clip computed interval to bound for g < 1/e
    if (Intersection(top, tmp, legal_values) == 0) {
      std::cout << "Error in computing logs" << std::endl;
      * error_flag = 2;
    }

    if (Inf(g) <= 0.0) {
      result = Hull(0.0, top);
    }
    else {
      tmp = lower_g * Log(lower_g);
      if (Sup(tmp) < Sup(top)) {     // should not happen, error check
        std::cout << "Error in log bound that should not happen" << std::endl;
        * error_flag = 2;
        result = top;
      }
      else if (Inf(tmp) < Inf(top))       // since g < 1/e
        tmp = Hull(Inf(top), Sup(tmp));

      INTERVAL bot;              // clip computed interval to bound for g < 1/e
      if (Intersection(bot, tmp, legal_values) == 0) {
        std::cout << "Error computing more logs" << std::endl;
        * error_flag = 2;
      }
      result = Hull(bot, top);   // combine top and bottom
    }
    return result;
  }
  else {  // the interval overlaps the min point.
    INTERVAL top = upper_g * Log(upper_g);  // first compute top
    if (Inf(g) <= 0.0) {	            // if lower bound on g is 0
      result = Hull(legal_values, top);     // include all of bound if g < 1/e
    }
    else {
      tmp = lower_g * Log(lower_g);         // compute for lower bound of g
      INTERVAL bot;			    // result must not exceed bound
      if (Intersection(bot, tmp, legal_values) == 0) {
        std::cout << "Error computing logs" << std::endl;
        * error_flag = 2;
      }                                     // but must include min of g ln g
      bot = Hull(Inf(legal_values), Sup(bot));
      result = Hull(top, bot);
   }
   return result;
  } 
}

/* Compute x(e^x-1)/(e^x-1-x) ln x - ln(e^x-1-x) */
INTERVAL do_upsilon(INTERVAL x) {
  INTERVAL min_x = Hull(Inf(x));
  INTERVAL max_x = Hull(Sup(x));
  INTERVAL min_ex_1 = Exp(min_x) - 1.0;
  if (Inf(min_ex_1) <= 0.0) {                // if x is very close to 0
    return Hull(0.0, Machine::PosInfinity);
  }                                          // tighter bound on x/(e^x-1)
  INTERVAL x_div_ex_1 = Hull(min_x / (Exp(min_x) - 1.0), 
                             max_x / (Exp(max_x) - 1.0));
  INTERVAL ex_1_xValue = ex_1_x(x);
  if (Inf(ex_1_xValue) <= 0.0) {             // x is close to 0
    return Hull(0.0, Machine::PosInfinity);
  }
  return  x / (1.0 - x_div_ex_1) * Log(x) - Log(ex_1_xValue);
}

/* Compute x(e^x-1)/(e^x-1-x) ln x - ln(e^x-1-x) 
 * If x is large, use lower bound of x(ln x - 1)  [Observation 30]
 * and upper bound is x(ln x - 1) + 1  [Observation 31]
 */
INTERVAL upsilon(INTERVAL x) {
  INTERVAL min_x = Hull(Inf(x));
  INTERVAL max_x = Hull(Sup(x));
  INTERVAL min_bound = min_x * (Log(min_x)-1.0);
  INTERVAL value;

  if (Inf(x) >= 20.0) {
    INTERVAL min_bound = min_x * (Log(min_x)-1.0);
    INTERVAL max_bound = max_x * (Log(max_x)-1.0) + 1.0;
    return Hull(min_bound, max_bound);
  }
  else if (Sup(x) >= 20.0) {
    INTERVAL max_bound = max_x * (Log(max_x)-1.0) + 1.0;
    INTERVAL min_upsilon = do_upsilon(min_x);
    value = Hull(min_upsilon, max_bound);
  }
  else 
    value = Hull(do_upsilon(min_x), do_upsilon(max_x));

  if (Inf(value) < Inf(min_bound))
    value = Hull(Inf(min_bound), Sup(value));
  return value;
} 

/* Compute Upsilon(x) = x(e^x-1)/(e^x-1-x) ln(x) - ln(e^x-1-x)
 * By Observation 29, Upsilon(x) has a minimum at x=1, and the limit as x->0
 * is ln 2.
 */
INTERVAL compute_upsilon(INTERVAL x, INT * error_flag) {
  INTERVAL log2 = Log(Hull(2.0));

  if (Sup(x) <= 0.0) {
    return log2;
  }
  else if (Inf(x) >= 1.0) {  // whole interval is above 1
    return upsilon(x);	     // compute Upsilon(x) normally
  }


  INTERVAL tmp = Hull(Constant::e);
  INTERVAL e   = Succ(tmp);		  // an interval that contains e
  INTERVAL min = - Log(e - 2.0);	  // the min of Upsilon(x)
  INTERVAL legal_values = Hull(min, tmp); // range of Upsilon(x) when x in [0,1]
  INTERVAL upper_x = Hull(Sup(x));
  INTERVAL lower_x = Hull(Inf(x));
  INTERVAL top;
  INTERVAL bot;
  INTERVAL result;

  if (Sup(x) <= 1.0) {  // interval for x is below 1, the slope is < 0

    /* compute Upsilon(x) for upper and lower bounds of x interval separately,
     * test each against range for Upsilon(x) when x in [0,1]
     */
    tmp = upsilon(upper_x); 
    if (Intersection(top, tmp, legal_values) == 0) {  
      std::cout << "Error in computing upper range of upsilon" << std::endl;
      * error_flag = 2;
    }

    if (Inf(x) <= 0.0) {
      bot = log2;
    }
    else {
      tmp = upsilon(lower_x);
      if (Intersection(bot, tmp, legal_values) == 0) {
        std::cout << "Error in computing lower range of upsilon\n";
        * error_flag = 2;
      }
    }
    result = Hull(Sup(bot), Inf(top));
    return result;
  }
  else {                     // interval for x overlaps 1
    top = upsilon(upper_x);  // compute Upsilon(x) for upper bound of x
    if (Inf(x) <= 0.0) {     // if lower bound is 0, include whole range
      result = Hull(top, legal_values);  // of Upsilon(x) for x in [0,1]
    }
    else {                     // compute Upsilon(x) for lower bound
      tmp = upsilon(lower_x);  // intersect with range for Upsilon(x) in [0,1]
      if (Intersection(bot, tmp, legal_values) == 0) {
        std::cout << "Error computing upsilon" << std::endl;
        * error_flag = 2;
      }                        // include min value for Upsilon(x)
      bot = Hull(Inf(legal_values), Sup(bot));
      result = Hull(bot, top);
    }
    return result;
  }
}


/* Compute y (3 (e^z-1)^2 + (e^z-1)^2) / (2 (e^y-1)^2 + 2(e^y-1)(e^z-1)).
 * By equation (24), this value is equal to z for any stationary point in the
 * interior of the domain for f.
 */
INTERVAL compute_z_at_max(INTERVAL & z, INTERVAL & y) {
  INTERVAL ez_1 = Exp(z) - 1.0;
  INTERVAL ey_1 = Exp(y) - 1.0;

  // first compute y/(e^y-1).  It's limit is 1 as y tends to 0
  INTERVAL y_over_ey_1;
  if (Inf(y) <= 0.0) {
    INTERVAL ytop = Hull(Sup(y));
    INTERVAL tmp = ytop / (Exp(ytop)-1.0);
    y_over_ey_1 = Hull(tmp, 1.0);
  }
  else {
    y_over_ey_1 = y / ey_1;
  }
  if (Sup(y_over_ey_1) > 1.0)
    y_over_ey_1 = Hull(Inf(y_over_ey_1), 1.0);
  if (Inf(y_over_ey_1) < 0.0)
    y_over_ey_1 = Hull(0.0, Sup(y_over_ey_1));

  return y_over_ey_1 * (3.0 * Sqr(ey_1) + Sqr(ez_1)) / (2.0 * (ez_1 + ey_1));
}

/* Use the bisection method to compute an interval containing the solution to
 * 2z = e-z-1.  This solution is the value for z at a stationary point for f
 * as y tends to 0. (See equation (36).)
 */
INTERVAL limit_z_as_y_to_0() {
  INTERVAL min_z = Hull(1.0);      // set initial bounds for interval for z
  INTERVAL max_z = Hull(2.0);

  while (Inf(max_z) - Sup(min_z) > Machine::Epsilon * 2) {
    INTERVAL mid = (max_z + min_z) / 2.0;
    INTERVAL lhs = 2*mid;
    INTERVAL rhs = Exp(mid) - 1.0;

    if (Inf(lhs) > Sup(rhs)) {      // whole interval for lhs is above rhs
      min_z = mid;                  // continue search in upper half of interval
    }
    else if (Inf(rhs) > Sup(lhs)) { // whole interval for lhs is below rhs
      max_z = mid;                  // continue search in lower half of interval
    }
    else {       // overlap of midpoint equations, try 1/4 and 3/4 points
      mid = (max_z + 3.0*min_z) / 4.0;
      lhs = 2*mid;
      rhs = Exp(mid) - 1.0;
      if (Inf(lhs) > Sup(rhs)) {   // intervals do not overlap
        min_z = mid;               // so search in the upper 3/4
      }
      else {
        mid = (3.0 * max_z + min_z) / 4.0;
        lhs = 2 * mid;
        rhs = Exp(mid) - 1.0;
        if (Inf(rhs) > Sup(lhs)) { // intervals do not overlap
          max_z = mid;             // so search in the lower 3/4
        }
        else {
          break; // midpoint intervals overlap, interval should be close enough
        }
      }
    }
  }
  return Hull(min_z, max_z);
}

/* Use the bisection method on equation (24) to find an interval containing
 * the solution to 
 * z = y (3 (e^z-1)^2 + (e^z-1)^2) / (2 (e^y-1)^2 + 2(e^y-1)(e^z-1))
 * where y is a real number.
 */
INTERVAL find_z_at_interior_max(REAL yval, INT * error_flag) {
  if (yval <= 0.0)                       // if y is 0, use the limit equation
    return limit_z_as_y_to_0();

  INTERVAL min_z = Hull(yval + 0.05);    // rough guesses for the bounds for z
  INTERVAL max_z = Hull(yval + 3.0);
  INTERVAL y = Hull(yval);

  INTERVAL fmax = compute_z_at_max(max_z, y);   // test initial guesses
  INTERVAL fmin = compute_z_at_max(min_z, y);
  INTERVAL tmp;
  if ((Intersection(tmp, fmax, max_z) != 0) ||  
      (Intersection(tmp, fmin, min_z) != 0)) {
    std::cout << "Error, initial guesses for z not sufficiently far apart\n";
    * error_flag = 2;
  }
                                        // do bisection method
  while (Inf(max_z) - Sup(min_z) > Machine::Epsilon * 10) {
    INTERVAL mid = (max_z + min_z) / 2.0;
    INTERVAL fmid = compute_z_at_max(mid, y);

    if (Inf(mid) > Sup(fmid)) {         // whole interval for lhs above rhs
      min_z = mid;
    } else if (Sup(mid) < Inf(fmid)) {  // whole interval for lhs below rhs
      max_z = mid;
    }
    else {                   // midpoint overlapped, try 1/4 and 3/4 points
      mid = (max_z + 3.0*min_z) / 4.0;
      fmid = compute_z_at_max(mid, y);

      if (Inf(mid) > Sup(fmid)) {
        min_z = mid;
      } else {
        mid = (3.0*max_z + min_z) / 4.0;
        fmid = compute_z_at_max(mid, y);
        if (Sup(mid) < Inf(fmid)) {
          max_z = mid;
        }
        else {         // intervals still overlap, result is close enough
          break;
        }
      }
    }
  }

  INTERVAL z = Hull(min_z, max_z);
  return z;
}

/* Find an interval containing the solution to equation (24)
 * z = y (3 (e^z-1)^2 + (e^z-1)^2) / (2 (e^y-1)^2 + 2(e^y-1)(e^z-1))
 * where y is an interval.  First find the values for z setting y to
 * the upper and lower bounds.  Instead of proving dz/dy > 0, for the whole
 * interval of y, we use binary search to find the closest slices above
 * and below these bounds such that the slices do not intersect the rhs of (11).
 * See Section A.3 for details.
 */
INTERVAL bound_z_at_interior_max(INTERVAL & y, INT * error_flag) {
  INTERVAL lowz = find_z_at_interior_max(Inf(y), error_flag); // initial bounds
  INTERVAL highz = find_z_at_interior_max(Sup(y), error_flag);
  INTERVAL z = Hull(lowz, highz);

  REAL bottom = Machine::Epsilon;  // min distance above to try for slice
  REAL top = 2.0;                  // max distance above bound to try for slice
  INTERVAL newz;
  REAL offset;
  INTERVAL compz;
  INTERVAL intersect;
  INT result;

  // Get an upper region for z with no intersection with the rhs of (24)
  newz = Hull(Sup(z) + top, Sup(z) + top + Machine::Epsilon);
  compz = compute_z_at_max(newz, y);
  result = Intersection(intersect, newz, compz);
  if (result == 1) {   // upper bound for slice must not intersect.  Try again.
    * error_flag = 1;
  }

  /* binary search to find non-intersecting region close as possible 
   * to rhs of (24) 
   */
  while (top - bottom > Machine::Epsilon) {
    offset = (top + bottom) / 2;
    if (offset == top)  break;
    newz = Hull(Sup(z) + offset, Sup(z) + offset + Machine::Epsilon);
    compz = compute_z_at_max(newz, y);
    result = Intersection(intersect, newz, compz);
    if (result == 1)
      bottom = offset + Machine::Epsilon;
    else
      top = offset;
  }
  // top is offset to closes non-intersection slice.  Do error check to be sure.
  newz = Hull(Sup(z) + top, Sup(z) + top + Machine::Epsilon);
  compz = compute_z_at_max(newz, y);
  result = Intersection(intersect, newz, compz);
  if (result == 1) { 
    std::cout << "Error! Final upper region should not intersect.\n";
    * error_flag = 1;
  }
  REAL top_offset = top;

  // Get a lower region for z with no intersection with rhs of (24)
  bottom = Inf(z) - (Sup(y) + Inf(z)) / 2.0;  // lower bound for slice
  top = Machine::Epsilon;                     // upper bound for slice

  newz = Hull(Inf(z) - bottom - Machine::Epsilon, Inf(z) - bottom);
  compz = compute_z_at_max(newz, y);
  result = Intersection(intersect, newz, compz);
  if (result == 1) {   // Lower bound for slice must not intersect.  Try again.
    * error_flag = 1;
  }

  /* binary search to find a non-intersecting region as close as possible 
   * to the rhs of (24)
   */
  while (bottom - top > Machine::Epsilon) {
    offset = (top + bottom) / 2;
    if (offset == bottom)  break;
    newz = Hull(Inf(z) - offset - Machine::Epsilon, Inf(z) - offset);
    compz = compute_z_at_max(newz, y);
    result = Intersection(intersect, newz, compz);
    if (result == 1)
      top = offset + Machine::Epsilon;
    else
      bottom = offset;
  }
  // bottom is offset to closes non-intersection slice.  Do error check.
  newz = Hull(Inf(z) - bottom - Machine::Epsilon, Inf(z) - bottom);
  compz = compute_z_at_max(newz, y);
  result = Intersection(intersect, newz, compz);
  if (result == 1) {
    std::cout << "Error!  Final lower region should not intersect.\n";
    * error_flag = 1;
  }
  REAL bot_offset = bottom;

  // set rigorous bound for solution to (24)
  z = Hull(Inf(z) - bot_offset, Sup(z) + top_offset);
  return z;
}

/* Rule out all possible maxima for a parameter in the interval betwen
 * minVal and maxVal.  Break up the interval into overlapping sub intervals
 * of width init_delta.  If compute returns with the error_flag set, we could
 * not rule out the subinterval, so try again with a smaller subinterval
 * width.  If the subinterval gets too small relative to Machine::Epsilon
 * or the interval width used by a parameter of an outer loop, give up.
 */
void searchParameter(REAL minVal, REAL maxVal, REAL parent_delta, 
                   void (*compute)(Parameters &, INTERVAL &, INT *, REAL), 
                   Parameters & arg, INT * error_flag, REAL init_delta = 0.1) {
  REAL delta = init_delta;
  INT count = 0;
  INTERVAL v = Hull(minVal, minVal + delta);     // set the first sub-interval
  while (Inf(v) < maxVal) {                      // while not at end of interval
    if (Sup(v) > maxVal)
      v = Hull(Inf(v), maxVal);

    compute(arg, v, error_flag, delta);         // call compute

    if (* error_flag != 0) {                    // if fail ...
      if ((delta <= Machine::Epsilon * 100) || (delta * 1000 <= parent_delta)) {
        return;                                 // delta too small so give up
      }
      else {
        delta = delta / 10;                     // o.w. decrease interval width
        v = Hull(Inf(v), Inf(v) + delta);       // and try again
        * error_flag = 0;
        count = 0;
      }
    }    
    else {
      count++;
      if (count >= 1000) {                     // if things have been going well
        delta = delta * 10;                    // try increasing interval width
        count = 0;                             // to speed up search.
      }
      v = Hull(Sup(v), Sup(v) + delta);
    }
  }  
} 

double   minPointDifference;                  // record the min difference from the global maximum found
double   maxPointDifference;                  // record the min max difference found so far
bool     pointDifferenceSet;                  // true if the above values have been set

/* Compare fvalue to the known maximum for f
 */
bool testMax(INTERVAL & fvalue, Parameters & params) {
  INTERVAL log4 = Log(Hull(4.0));
  INTERVAL trueMax = 2.0 * (1.0 - params.get_c()) * log4;

  if (Inf(trueMax) > Sup(fvalue)) {
    if (verbose)
      std::cout << "Point less than true max: " << fvalue << " < " 
                << trueMax << std::endl;
    
    // record min difference found so far
    double minDiff = Inf(trueMax) - Sup(fvalue);
    double maxDiff = Sup(trueMax) - Inf(fvalue);
    if (pointDifferenceSet) {
      if (minDiff < minPointDifference)
        minPointDifference = minDiff;
      if (maxDiff < maxPointDifference)
        maxPointDifference = maxDiff;
    }
    else {
      minPointDifference = minDiff;
      maxPointDifference = maxDiff;
      pointDifferenceSet = true;
    }
    return true;
  }
  else {
    if (verbose)
      std::cout << "POSSIBLE MAX: " << fvalue << " < " 
                << trueMax << std::endl;
     return false;
  }
}

/* Once we know c, we can compute intervals for x and Upsilon(x).
 */
void setCvalues(Parameters & params, INTERVAL & c, INT * error_flag) {
  INTERVAL xtarget = 3.0 * c;
  params.set_c(c);
  params.set_x(findx(xtarget));
  params.set_u_x(compute_upsilon(params.get_x(), error_flag));
}

/* Compute the value of f at the only stationary point of f with z > y.
   The interval for y is given.  Uses the technique of Section A.3.
*/
void computeInterior(Parameters & params, INTERVAL & y, INT * error_flag, 
                     REAL parent_delta) {
  INTERVAL z = bound_z_at_interior_max(y, error_flag);  // get bound for z
  if (verbose)
    std::cout << "Testing y = " << y << ", z = " << z << std::endl;

  INTERVAL ez_1 = Exp(z) - 1.0;                         // e^z - 1
  INTERVAL ey_1 = Exp(y) - 1.0;                         // e^y - 1
  if (Inf(ez_1) < 0.0)
    ez_1 = Hull(0.0, Sup(ez_1));
  if (Inf(ey_1) < 0.0)
    ey_1 = Hull(0.0, Sup(ey_1));
  INTERVAL ez_1_z = ex_1_x(z);                          // e^z - 1 - z
  INTERVAL ey_1_y = ex_1_x(y);                          // e^y - 1 - y
  INTERVAL zez_z = xex_x(z);                            // z(e^z - 1)
  INTERVAL yey_y = xex_x(y);                            // y(e^y - 1)
  INTERVAL c = (3.0 * yey_y + zez_z) / (3.0 * (3.0 * ey_1_y + ez_1_z));
  setCvalues(params, c, error_flag);                    // c equation from (22)

  INTERVAL alpha = 1.0 / (3.0 * ey_1_y / ez_1_z + 1.0); // from (25)
  if (Sup(alpha) > 1.0)
    alpha = Hull(Inf(alpha), 1.0);
  INTERVAL r = 1.0 / (3.0 * yey_y / zez_z + 1.0);       // from (32)
  if (Sup(r) > 1.0)
    r = Hull(Inf(r), 1.0);
  INTERVAL t = r  * Sqr(ez_1) / (3.0 * Sqr(ey_1) + Sqr(ez_1));  // from (30)
  if (Sup(t) > 1.0)
    t = Hull(Inf(t), 1.0);

  if (verbose)
    std::cout << "       c = " << c << ", alpha = " << alpha << ", r = " << r
              << ", t = " << t << endl;

  INTERVAL tmp;
  INTERVAL val1 = g_ln_g(alpha, error_flag);
  tmp = 1.0 - alpha;
  INTERVAL val2 = g_ln_g(tmp, error_flag);
  tmp = 1.0 - 3.0 * r + 2.0 * t;
  INTERVAL val3 = g_ln_g(tmp, error_flag);
  tmp = r - t;
  INTERVAL val4 = g_ln_g(tmp, error_flag);
  INTERVAL val5 = g_ln_g(t, error_flag);
  INTERVAL val6 = g_ln_g(r, error_flag);
  tmp = 1.0 - r;
  INTERVAL val7 = g_ln_g(tmp, error_flag);

  INTERVAL log4 = Log(Hull(4.0));
  INTERVAL log3 = Log(Hull(3.0));
  INTERVAL log2 = Log(Hull(2.0));

  INTERVAL fvalue = log4 + (1.0 - alpha) * log3 - val1 - val2
                   + c * ((1.0 - 3.0 * r + 2.0 * t) * log2 - log4 - 
                          (2.0 + t - 3.0 * r) * log3 - val3 - val5 -
                          3.0 * val4 + 3.0 * val6 + 3.0 * val7)
                   - alpha * compute_upsilon(z, error_flag) 
                   - (1.0 - alpha) * compute_upsilon(y, error_flag) 
		   + params.get_u_x();

  if (! testMax(fvalue, params))
    * error_flag = 1;
}

/* Compute the value for f in Case 3: alpha = 0; r = 1-2/(3c); t = 0 */
void compute3(Parameters & params, INTERVAL & c, INT * error_flag, 
              REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << c << ", alpha = 0, r = 1-2/(3c), t = 0\n";

  params.set_c(c);

  INTERVAL log3  = Log(Hull(3.0));
  INTERVAL log4  = Log(Hull(4.0));
  INTERVAL log16 = Log(Hull(16.0));
  INTERVAL log27 = Log(Hull(27.0));

  INTERVAL tmp = 1.0 - c;
  INTERVAL val1 = g_ln_g(c, error_flag);
  INTERVAL val2 = g_ln_g(tmp, error_flag);

  INTERVAL fvalue = log16 - log27 - c * (log4 - log3) - 2.0 * val1 - 2.0 * val2;

  if (! testMax(fvalue, params))
    * error_flag = 1;
}

/* Compute the value for f in Case 4: alpha = 0; r = 1 - 2/(3c); t = 1-2/(3c) */
void compute4(Parameters & params, INTERVAL & c, INT * error_flag, 
              REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << c 
              << ", alpha = 0, r = 1-2/(3c), t = 1-2/(3c)\n";

  params.set_c(c);

  INTERVAL log3  = Log(Hull(3.0));
  INTERVAL log16 = Log(Hull(16.0));
  INTERVAL log36 = Log(Hull(36.0));

  INTERVAL val1 = g_ln_g(c, error_flag);
  INTERVAL tmp = 3.0 * c - 2.0;
  INTERVAL val2 = g_ln_g(tmp, error_flag);

  INTERVAL fvalue = log16 - log3 / 3.0 - c * log36 - 2.0 * val1 + 
                    2.0 * val2 / 3.0;

  if (! testMax(fvalue, params))
    * error_flag = 1;
}

/* Compute the value for f in Case 5: alpha = 1; r = 2/(3c); t = 2/(3c) */
void compute5(Parameters & params, INTERVAL & c, INT * error_flag, 
              REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << c << ", alpha = 1, r = 2/(3c), t = 2/(3c)\n";

  params.set_c(c);

  INTERVAL log12 = Log(Hull(12.0));
  INTERVAL log162 = Log(Hull(162.0));

  INTERVAL val1 = g_ln_g(c, error_flag);
  INTERVAL tmp = 3.0 * c - 2.0;
  INTERVAL val2 = g_ln_g(tmp, error_flag);

  INTERVAL fvalue = 4.0 * log12 / 3.0 - c * log162 - 2.0 * val1 + 
                    2.0 * val2 / 3.0;

  if (! testMax(fvalue, params))
    * error_flag = 1;
}

/* Compute the value for f in Case 6: alpha = 1; r = 2/(3c); t = (2-c)/(2c) */
void compute6(Parameters & params, INTERVAL & c, INT * error_flag, 
              REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << c 
              << ", alpha = 1, r = 2/(3c), t = (2-c)/(2c)\n";

  params.set_c(c);

  INTERVAL log16 = Log(Hull(16.0));
  INTERVAL log54 = Log(Hull(54.0));

  INTERVAL val1 = g_ln_g(c, error_flag);
  INTERVAL tmp = 3.0 * c - 2.0;
  INTERVAL val2 = g_ln_g(tmp, error_flag);
  tmp = 2.0 - c;
  INTERVAL val3 = g_ln_g(tmp, error_flag);

  INTERVAL fvalue = log16 - c * log54 - 2.0 * val1 + val2 / 2.0 - val3 / 2.0;

  if (! testMax(fvalue, params))
    * error_flag = 1;
}

/* Compute the value for f in Case 7: alpha = c/2; r = 1/3; t = 0 */
void compute7(Parameters & params, INTERVAL & c, INT * error_flag, 
              REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << c << ", alpha = c/2, r = 1/3, t = 0\n";

  setCvalues(params, c, error_flag);

  INTERVAL u_z, u_y;

  INTERVAL ztarget = Hull(2.0);    // ztarget = 3cr / alpha
  INTERVAL z = findx(ztarget);
  u_z = c / 2.0 * compute_upsilon(z, error_flag);  // alpha * Upsilon(z)

  INTERVAL ytarget = 4 * c / (2.0 - c);  // ytarget = 3c(1-r) / (1-a)
  INTERVAL y = findx(ytarget);
  u_y = (1.0 - c / 2.0) * compute_upsilon(y, error_flag); //(1-alpha)*Upsilon(y)
  
  INTERVAL valc = g_ln_g(c, error_flag);
  INTERVAL tmp;
  tmp = 2.0 - c;
  INTERVAL val2_c = g_ln_g(tmp, error_flag);

  INTERVAL log24 = Log(Hull(24.0));
  INTERVAL log27 = Log(Hull(27.0));
  INTERVAL log3 = Log(Hull(3.0));

  INTERVAL fvalue = log24 - c * log27 - c / 2.0 * log3 - val2_c / 2.0 
                   - valc / 2.0
                   + params.get_u_x() - u_z - u_y;

  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Compute the value for f in Case 8: alpha = 1-c; r = 1/3; t = 0 */
void compute8(Parameters & params, INTERVAL & c, INT * error_flag, 
              REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << c << ", alpha = 1-c, r = 1/3, t = 0\n";

  setCvalues(params, c, error_flag);

  INTERVAL u_y, u_z;

  if (Sup(c) >= 1.0) {                          // alpha = 0
    u_z = Hull(0.0, Machine::PosInfinity);      // alpha * Upsilon(z)
  }
  else {
    INTERVAL ztarget = c / (1.0 - c);          // ztarget = 3rc/alpha
    INTERVAL z = findx(ztarget);
    u_z = (1.0 - c) * compute_upsilon(z, error_flag); // alpha*Upsilon(z)
  }

  INTERVAL ytarget = Hull(2.0);               // ytarget = 3(1-r)c / (1-alpha)
  INTERVAL y = findx(ytarget);
  u_y = c  * compute_upsilon(y, error_flag);  // (1-alpha) * Upsilon(y)

  INTERVAL valc = g_ln_g(c, error_flag);
  INTERVAL tmp;
  tmp = 1.0 - c;
  INTERVAL val1_c = g_ln_g(tmp, error_flag);

  INTERVAL log4 = Log(Hull(4.0));
  INTERVAL log9 = Log(Hull(9.0));

  INTERVAL fvalue = log4 - c * log9 - val1_c - valc + 
                    params.get_u_x() - u_z - u_y;

  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Case 9: Compute the value for f: alpha = 0; t = 0 */
void compute9(Parameters & params, INTERVAL & r, INT * error_flag, 
              REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() << ", alpha = 1-c, r = "
              << r << ", t = 0\n";

  INTERVAL ytarget = 3.0 * params.get_c() * (1.0 - r);  //  = 3(1-r)c/(1-alpha)
  INTERVAL y;
  INTERVAL y1 = findx(ytarget);
  if (Inf(y1) > 0.0) {                        // don't test derivative if y = 0 to avoid divide by 0 error
    INTERVAL y2 = 2.0 * (1.0 - r) / (3.0 * (1.0 - 3.0 * r)); // from derivative
    if (Intersection(y, y1, y2) == 0) {                  
      if (verbose)
        std::cout << "Derivative of f wrt r is not 0.\n";
      return;
    }
  }
  else
    y = y1;

  INTERVAL tmp;
  INTERVAL log12 = Log(Hull(12.0));
  INTERVAL log18 = Log(Hull(18.0));
  INTERVAL log27_8 = Log(Hull(27.0) / Hull(8.0));
  tmp = 1.0 - 3.0 * r;
  INTERVAL val1 = g_ln_g(tmp, error_flag);
  tmp = 1.0 - r;
  INTERVAL val2 = g_ln_g(tmp, error_flag);

  INTERVAL fvalue = log12 + params.get_c() * (- log18 + r * log27_8 
                                              - val1 + 3.0 * val2) 
                     + params.get_u_x() - compute_upsilon(y, error_flag); 
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Case 9: Given an interval for c, set the bounds for r: [0, 1-2/(3c)] */
void search9(Parameters & params, INTERVAL & c, INT * error_flag, REAL parent_delta) {
  setCvalues(params, c, error_flag);
  REAL min_r = 0.0;
  INTERVAL tmp = 1.0 - 2.0 / (3.0 * params.get_c());
  REAL max_r = Sup(tmp);

  searchParameter(min_r, max_r, parent_delta, compute9, params, error_flag);
}

/* Case 10: Compute the value for f: alpha = 0; t = r */
void compute10(Parameters & params, INTERVAL & r, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() << ", alpha = 0, r = "
              << r << ", t = r\n";

  INTERVAL ytarget = 3.0 * params.get_c() * (1.0 - r); // = 3(1-r)c / (1-alpha)
  INTERVAL y1 = findx(ytarget);
  INTERVAL y2;
  INTERVAL tmp;
                                               // compute y at stationary point
  if (Inf(r) <= 0.0) {                         // avoid divide by 0
    tmp = Hull(Sup(r));
    tmp = 2.0 * Sqr(1.0 - tmp) / (9 * Sqr(tmp));
    tmp = Hull(tmp, Machine::PosInfinity);
    y2 = Root(tmp, 3);
  }
  else {
    tmp = 2.0 * Sqr(1.0 - r) / (9 * Sqr(r));
    y2 = Root(tmp, 3);
  }
  INTERVAL y;
  if (Intersection(y, y1, y2) == 0) {
    if (verbose)
      std::cout << "The derivative wrt r is not 0 here.\n";
    return;
  }

  INTERVAL log12 = Log(Hull(12.0));
  INTERVAL log18 = Log(Hull(18.0));
  INTERVAL log9_2 = Log(Hull(9.0) / Hull(2.0));
  tmp = 1.0 - r;
  INTERVAL val2 = g_ln_g(tmp, error_flag);
  INTERVAL val1 = g_ln_g(r, error_flag);

  INTERVAL fvalue = log12 + params.get_c() * (- log18 + r * log9_2 
                                              + 2.0 * val2 + 2.0 * val1) 
                     + params.get_u_x() - compute_upsilon(y, error_flag); 
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Case 10: Given an interval for c, set the bounds for r: [0, 1-2/(3c)] */
void search10(Parameters & params, INTERVAL & c, INT * error_flag, REAL parent_delta) {
  setCvalues(params, c, error_flag);
  REAL min_r = 0.0;
  INTERVAL tmp = 1.0 - 2.0 / (3.0 * params.get_c());
  REAL max_r = Sup(tmp);

  searchParameter(min_r, max_r, parent_delta, compute10, params, error_flag);
}

/* Case 11: Compute the value for f: alpha = 0; r = 1-2/(3c) */
void compute11(Parameters & params, INTERVAL & t, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() 
              << ", alpha = 0, r = 1-2/(3c), t = " << t << std::endl;

  INTERVAL t1 = 81.0 * t * params.get_c() *               // test derivative
                Sqr(1.0 - (1.0 - t) * params.get_c());
  INTERVAL t2 = Power(3.0 * params.get_c() * (1.0 - t) - 2.0, 3);
  INTERVAL tmp;
  if (Intersection(tmp, t1, t2) == 0) {
    if (verbose)
      std::cout << "Derivative wrt t is not 0.\n";
    return;
  }

  INTERVAL log4 = Log(Hull(4.0));
  INTERVAL log3 = Log(Hull(3.0));
  tmp = 3.0 * params.get_c() - 2.0;
  INTERVAL val1 = g_ln_g(tmp, error_flag);
  tmp = 1.0 - params.get_c() * (1.0 - t);
  INTERVAL val2 = g_ln_g(tmp, error_flag);
  tmp = 3.0 * params.get_c() * (1.0 - t) - 2.0;
  INTERVAL val3 = g_ln_g(tmp, error_flag);
  INTERVAL val4 = g_ln_g(t, error_flag);
  INTERVAL val5 = g_ln_g(params.get_c(), error_flag);

  INTERVAL fvalue = 2.0*log4 - 3.0 * log3 + params.get_c() 
                    * (- log4 + log3 - 4.0 * t * log3 - val4)
                    + val1 - 2.0 * val2 - val3 - (2.0 + t) * val5;
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Case 11: Given an interval for c, set the bounds for t: [0, 1-2/(3c)] */
void search11(Parameters & params, INTERVAL & c, INT * error_flag, 
              REAL parent_delta) {
  setCvalues(params, c, error_flag);
  REAL min_t = 0.0;
  INTERVAL tmp = 1.0 - 2.0 / (3.0 * params.get_c());
  REAL max_t = Sup(tmp);

  searchParameter(min_t, max_t, parent_delta, compute11, params, error_flag);
}

/* Case 12: Compute the value for f: alpha = 1; t = (3r-1)/2 */
void compute12(Parameters & params, INTERVAL & r, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() 
              << ", alpha = 0, r = " << r << ", t = (3r-1)/2\n";

  INTERVAL ztarget = 3.0 * params.get_c() * r;   // ztarget = 3cr/alpha
  INTERVAL tmp;
  INTERVAL z = findx(ztarget);

  INTERVAL test1 = Sqr(z) * (1.0 - r) * (3.0 * r - 1.0);  // derivative test
  INTERVAL test2 = 3.0 * Sqr(r);
  if (Intersection(tmp, test1, test2) == 0) {
    if (verbose)
      std::cout << "The derivative wrt r is not 0.\n";
    return;
  }

  INTERVAL log4 = Log(Hull(4.0));
  INTERVAL log2 = Log(Hull(2.0));
  INTERVAL log3 = Log(Hull(3.0));
  tmp = 1.0 - r;
  INTERVAL val1 = g_ln_g(tmp, error_flag);
  INTERVAL val2 = g_ln_g(r, error_flag);
  tmp = 3.0 * r - 1.0;
  INTERVAL val3 = g_ln_g(tmp, error_flag);

  INTERVAL fvalue = log4 + params.get_c() * (- log2 - 1.5 * (1.0 - r) * log3 
                                             + 1.5 * val1 + 3.0 * val2 
                                             - 0.5 * val3) 
                     + params.get_u_x() - compute_upsilon(z, error_flag); 
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Case 12: Given an interval for c, set the bounds for r: [2/(3c), 1] */
void search12(Parameters & params, INTERVAL & c, INT * error_flag, 
              REAL parent_delta) {
  setCvalues(params, c, error_flag);
  REAL max_r = 1.0;
  INTERVAL tmp = 2.0 / (3.0 * params.get_c());
  REAL min_r = Inf(tmp);

  searchParameter(min_r, max_r, parent_delta, compute12, params, error_flag);
}

/* Case 13: Compute the value for f: alpha = 1; t = r */
void compute13(Parameters & params, INTERVAL & r, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() 
              << ", alpha = 0, r = " << r << ", t = r\n";

  INTERVAL tmp;
  INTERVAL ztarget = 3.0 * params.get_c() * r;  // ztarget = 3 c r / alpha
  INTERVAL z = findx(ztarget);
  INTERVAL test1 = 9.0 * Sqr(r);                // derivative test
  INTERVAL test2 = 2.0 * Power(z, 3) * Sqr(1.0 - r);
  if (Intersection(tmp, test1, test2) == 0) {
    if (verbose)
      std::cout << "The derivative wrt r is not 0.\n";
    return;
  }

  INTERVAL log4 = Log(Hull(4.0));
  INTERVAL log2 = Log(Hull(2.0));
  INTERVAL log9 = Log(Hull(9.0));
  tmp = 1.0 - r;
  INTERVAL val1 = g_ln_g(tmp, error_flag);
  INTERVAL val2 = g_ln_g(r, error_flag);

  INTERVAL fvalue = log4 + params.get_c() * (- log2 - r * log2 
                                             - (1.0 - r) * log9 + 2 * val1 
                                             + 2 * val2)
                     + params.get_u_x() - compute_upsilon(z, error_flag); 
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Case 13: Given an interval for c, set the bounds for r: [2/(3c), 1] */
void search13(Parameters & params, INTERVAL & c, INT * error_flag, 
              REAL parent_delta) {
  setCvalues(params, c, error_flag);
  REAL max_r = 1.0;
  INTERVAL tmp = 2.0 / (3.0 * params.get_c());
  REAL min_r = Inf(tmp);

  searchParameter(min_r, max_r, parent_delta, compute13, params, error_flag);
}

/* Case 14: Compute the value for f: alpha = 1; r = 2 / (3c) */
void compute14(Parameters & params, INTERVAL & t, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() 
              << ", alpha = 0, r = 2 / 3c, t = " << t << std::endl;

  INTERVAL t1 = 81.0 * t * params.get_c()         // derivative test
                * Sqr(params.get_c() * (1.0 + 2.0*t) - 2.0);
  INTERVAL t2 = 4.0 * Power(2 - 3.0 * t * params.get_c(), 3);
  INTERVAL tmp;
  if (Intersection(tmp, t1, t2) == 0) {
    if (verbose)
      std::cout << "Derivative wrt t is not 0.\n";
    return;
  }

  INTERVAL log2 = Log(Hull(2.0));
  INTERVAL log3 = Log(Hull(3.0));
  tmp = 3.0 * params.get_c() - 2.0;
  INTERVAL val1 = g_ln_g(tmp, error_flag);
  tmp = params.get_c() * (1.0 + 2.0 * t) - 2.0;
  INTERVAL val2 = g_ln_g(tmp, error_flag);
  tmp = 2.0 - 3.0 * params.get_c() * t;
  INTERVAL val3 = g_ln_g(tmp, error_flag);
  INTERVAL val4 = g_ln_g(t, error_flag);
  INTERVAL val5 = g_ln_g(params.get_c(), error_flag);

  INTERVAL fvalue = 2.0*log2 + 4.0 * log3 + params.get_c() 
                    * (- log2 - 5.0 * log3 + t * 2.0 * log2 - 4.0 * log3 - val4)
                    + val1 - val2 - val3 - (2.0 + t) * val5;
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Case 14: Given an interval for c, set the bounds for t: [(2-c)/(2c), 2/(3c)] 
*/
void search14(Parameters & params, INTERVAL & c, INT * error_flag, 
              REAL parent_delta) {
  setCvalues(params, c, error_flag);
  INTERVAL tmp = (2.0 - params.get_c()) / (2.0 * params.get_c());
  REAL min_t = Inf(tmp);
  tmp = 2.0 / (3.0 * params.get_c());
  REAL max_t = Sup(tmp);

  searchParameter(min_t, max_t, parent_delta, compute14, params, error_flag);
}

/* Case 15: Compute the value for f: r = 2 alpha / (3c); t = r */
void compute15(Parameters & params, INTERVAL & alpha, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() << ", alpha = " << alpha
              << ", r = 2 alpha / 3c, t = r\n";

  INTERVAL u_y;
  INTERVAL tmp;

  if (Sup(alpha) < 1.0) {                  // if alpha < 1
    INTERVAL ytarget;                      // = 3(1-r)c/(1-alpha)
    INTERVAL y;
    ytarget = (3.0 * params.get_c() - 2.0 * alpha) / (1.0 - alpha);
    y = findx(ytarget);
    u_y = (1.0 - alpha) * compute_upsilon(y, error_flag);
                                           // test derivative
    INTERVAL test1 = 2.0 * Power(3.0 * params.get_c() - 2.0 * alpha, 4) 
                     * Power(ex_1_x_div_x2(y), 3);
    INTERVAL test2 = 3.0 * alpha * Power(1.0 - alpha, 3);
    if (Intersection(tmp, test1, test2) == 0) {
      if (verbose)
        std::cout << "Derivative wrt alpha is not 0.\n";
      return;
    }
  }
  else {             // alpha = 1 and u_y = (1-alpha) * Upsilon(y)
    u_y = Hull(0.0, Machine::PosInfinity);
  }

  INTERVAL log2 = Log(Hull(2.0));
  INTERVAL log12 = Log(Hull(12.0));
  INTERVAL log162 = Log(Hull(162.0));
  INTERVAL val1 = g_ln_g(alpha, error_flag);
  tmp = 1.0 - alpha;
  INTERVAL val2 = g_ln_g(tmp, error_flag);
  tmp = 3.0 * params.get_c() - 2.0 * alpha;
  INTERVAL val3 = g_ln_g(tmp, error_flag);
  INTERVAL val4 = g_ln_g(params.get_c(), error_flag);

  INTERVAL fvalue = log12 - params.get_c() * log162 + alpha / 3.0 * log12 
                    + val1 / 3.0 - val2 + 2.0 * val3 / 3.0 - 2.0 * val4 
                    + params.get_u_x() - u_y - alpha * log2;
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Case 15: Given an interval for c, set the bounds for alpha: [0, 1] */
void search15(Parameters & params, INTERVAL & c, INT * error_flag, 
              REAL parent_delta) {
  setCvalues(params, c, error_flag);
  searchParameter(0.0, 1.0, parent_delta, compute15, params, error_flag);
}

/* Case 16: Compute the value for f: r = 2 alpha / (3c); t = (3r-1)/2 */
void compute16(Parameters & params, INTERVAL & alpha, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() << ", alpha = " << alpha
              << ", r = 2 alpha / 3c, t = (3r-1)/2\n";

  INTERVAL u_y;
  INTERVAL tmp;

  if (Sup(alpha) < 1.0) {
    INTERVAL ytarget;                       // = 3(1-r)c / (1-alpha)
    INTERVAL y;
    ytarget = (3.0 * params.get_c() - 2.0 * alpha) / (1.0 - alpha);
    y = findx(ytarget);
    u_y = (1.0 - alpha) * compute_upsilon(y, error_flag); 
                                            // test derivative
    INTERVAL test1 = 3.0 * (3.0 * params.get_c() - 2.0 * alpha) 
                     * (2.0 * alpha - params.get_c()) * ex_1_x_div_x2(y);
    INTERVAL test2 = 2.0 * alpha * (1.0 - alpha);
    if (Intersection(tmp, test1, test2) == 0) {
      if (verbose)
        std::cout << "Derivative wrt alpha is not 0.\n";
      return;
    }
  }
  else {                                     // alpha = 1
    u_y = Hull(0.0, Machine::PosInfinity);   // = (1-alpha) * Upsilon(y)
  }

  INTERVAL log2 = Log(Hull(2.0));
  INTERVAL log3 = Log(Hull(3.0));
  INTERVAL log12 = Log(Hull(12.0));
  INTERVAL val1 = g_ln_g(alpha, error_flag);
  tmp = 1.0 - alpha;
  INTERVAL val2 = g_ln_g(tmp, error_flag);
  tmp = 3.0 * params.get_c() - 2.0 * alpha;
  INTERVAL val3 = g_ln_g(tmp, error_flag);
  tmp = 2.0 * alpha - params.get_c();
  INTERVAL val4 = g_ln_g(tmp, error_flag);
  INTERVAL val5 = g_ln_g(params.get_c(), error_flag);

  INTERVAL fvalue = log12 - params.get_c() * (log2 + 3.0 * log3) 
                    - alpha * (log3 - log2) + val1 - val2 + val3 / 2.0 
                    - val4 / 2.0 - 2.0 * val5 
                    + params.get_u_x() - u_y;
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Case 16: Given an interval for c, set bounds for alpha: [c/2, 1] */
void search16(Parameters & params, INTERVAL & c, INT * error_flag, 
              REAL parent_delta) {
  setCvalues(params, c, error_flag);
  INTERVAL tmp = params.get_c() / 2.0;
  REAL min_alpha = Inf(tmp);
  REAL max_alpha = 1.0;

  searchParameter(min_alpha, max_alpha, parent_delta, compute16, params, 
                  error_flag);
}

/* Case 17: Compute the value for f: r = 2 alpha / (3c); t = 0 */
void compute17(Parameters & params, INTERVAL & alpha, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() << ", alpha = " << alpha
              << ", r = 2 alpha / 3c, t = 0\n";

  INTERVAL u_y;
  INTERVAL tmp;

  if (Sup(alpha) < 1.0) {
    INTERVAL ytarget;                    // ytarget = 3(1-r)c / (1-alpha)
    INTERVAL y;
    ytarget = (3.0 * params.get_c() - 2.0 * alpha) / (1.0 - alpha);
    y = findx(ytarget);
    u_y = (1.0 - alpha) * compute_upsilon(y, error_flag);
                                         // derivative test
    INTERVAL test1 = 8.0 * Sqr(3.0 * params.get_c() - 2.0 * alpha) 
                     * alpha * ex_1_x_div_x2(y);
    INTERVAL test2 = 27.0 * Sqr(params.get_c() - 2.0 * alpha) * (1.0 - alpha);
    if (Intersection(tmp, test1, test2) == 0) {
      if (verbose)
        std::cout << "The derivative wrt alpha is not 0.\n";
      return;
    }
  }
  else {                                   // alpha = 0
    u_y = Hull(0.0, Machine::PosInfinity); // = (1-alpha) * Upsilon(y)
  }

  INTERVAL log2 = Log(Hull(2.0));
  INTERVAL log3 = Log(Hull(3.0));
  INTERVAL log12 = Log(Hull(12.0));
  INTERVAL val1 = g_ln_g(alpha, error_flag);
  tmp = 1.0 - alpha;
  INTERVAL val2 = g_ln_g(tmp, error_flag);
  tmp = 3.0 * params.get_c() - 2.0 * alpha;
  INTERVAL val3 = g_ln_g(tmp, error_flag);
  tmp = params.get_c() - 2.0 * alpha;
  INTERVAL val4 = g_ln_g(tmp, error_flag);
  INTERVAL val5 = g_ln_g(params.get_c(), error_flag);

  INTERVAL fvalue = log12 - params.get_c() * (log2 + 5.0 * log3) 
                    + alpha * (3.0*log3 - 3.0*log2) - val1 - val2 + val3 
                    - val4 - 2.0 * val5 
                    + params.get_u_x() - u_y;
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Case 17: Given an interval for c, set bounds for alpha: [0, c/2] */
void search17(Parameters & params, INTERVAL & c, INT * error_flag, 
              REAL parent_delta) {
  setCvalues(params, c, error_flag);
  REAL min_alpha = 0.0;
  INTERVAL tmp = params.get_c() / 2.0;
  REAL max_alpha = Sup(tmp);

  searchParameter(min_alpha, max_alpha, parent_delta, compute17, params, 
                  error_flag);
}

/* Case 18: Compute the value for f: r = 1-2 (1-alpha) / (3c); t = r */
void compute18(Parameters & params, INTERVAL & alpha, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() << ", alpha = " << alpha
              << ", r = 1 - 2(1 - alpha) / 3c, t = r\n";

  INTERVAL u_z;
  INTERVAL tmp;

  if (Inf(alpha) > 0.0) {
    INTERVAL ztarget;           // ztarget = 3cr/alpha
    INTERVAL z;
    ztarget = (3.0 * params.get_c() - 2.0 * (1.0 - alpha)) / alpha;
    z = findx(ztarget);
    u_z = alpha * compute_upsilon(z, error_flag);

    INTERVAL ez_1_z_div_z2 = ex_1_x_div_x2(z);        // derivative test
    INTERVAL test1 = 3.0 * Power(2.0 * alpha + 3.0 * params.get_c() - 2.0, 4) 
                         * Power(ez_1_z_div_z2, 3);
    INTERVAL test2 = 8.0 * (1.0 - alpha) * Power(alpha, 3);
    if (Intersection(tmp, test1, test2) == 0) {
      if (verbose)
        std::cout << "The derivative wrt alpha is not 0.\n";
      return;
    }
  }
  else {                                      // alpha = 0
    u_z = Hull(0.0, Machine::PosInfinity);    // = alpha * Upsilon(z)
  }

  INTERVAL log2 = Log(Hull(2.0));
  INTERVAL log3 = Log(Hull(3.0));
  INTERVAL log16 = Log(Hull(16.0));
  INTERVAL log36 = Log(Hull(36.0));
  INTERVAL val1 = g_ln_g(alpha, error_flag);
  tmp = 1.0 - alpha;
  INTERVAL val2 = g_ln_g(tmp, error_flag);
  tmp = 2.0 * alpha + 3.0 * params.get_c() - 2.0;
  INTERVAL val3 = g_ln_g(tmp, error_flag);
  INTERVAL val4 = g_ln_g(params.get_c(), error_flag);

  INTERVAL fvalue = log16 - params.get_c() * log36 - alpha * 2.0 * log2 
                    - (1.0 - alpha) * log3 / 3.0 - val1 + val2 / 3.0 
                    + 2.0 * val3 / 3.0 - 2.0 * val4
                    + params.get_u_x() - u_z - (1.0 - alpha) * log2;
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Case 18: Given an interval for c, set bounds for alpha: [0, 1] */
void search18(Parameters & params, INTERVAL & c, INT * error_flag, 
              REAL parent_delta) {
  setCvalues(params, c, error_flag);
  searchParameter(0.0, 1.0, parent_delta, compute18, params, error_flag);
}

/* Case 19: Compute the value for f: r = 1-2 (1-alpha) / (3c); t = (3r-1)/2 */
void compute19(Parameters & params, INTERVAL & alpha, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() << ", alpha = " << alpha
              << ", r = 1 - 2(1 - alpha) / 3c, t = (3r-1)/2\n";

  INTERVAL u_z;
  INTERVAL tmp;

  if (Inf(alpha) > 0.0) {
    INTERVAL ztarget;             // ztarget = 3cr/alpha
    INTERVAL z;
    ztarget = (3.0 * params.get_c() - 2.0 * (1.0 - alpha)) / alpha;
    z = findx(ztarget);
    u_z = alpha * compute_upsilon(z, error_flag);
                                  // test derivative
    INTERVAL test1 = Sqr(2.0 * alpha + 3.0 * params.get_c() - 2.0) * ex_1_x_div_x2(z);
    INTERVAL test2 = 6.0 * alpha * (params.get_c() + alpha - 1.0);
    if (Intersection(tmp, test1, test2) == 0) {
      if (verbose)
        std::cout << "The derivative wrt alpha is not 0.\n";
      return;
    }
  }
  else {                                      // alpha = 0
    u_z = Hull(0.0, Machine::PosInfinity);    // = alpha * Upsilon(z)
  }

  INTERVAL log2 = Log(Hull(2.0));
  INTERVAL log3 = Log(Hull(3.0));
  INTERVAL log4 = Log(Hull(4.0));
  INTERVAL val1 = g_ln_g(alpha, error_flag);
  tmp = 1.0 - alpha;
  INTERVAL val2 = g_ln_g(tmp, error_flag);
  tmp = 2.0 * alpha + 3.0 * params.get_c() - 2.0;
  INTERVAL val3 = g_ln_g(tmp, error_flag);
  tmp = params.get_c() + alpha - 1.0;
  INTERVAL val4 = g_ln_g(tmp, error_flag);
  INTERVAL val5 = g_ln_g(params.get_c(), error_flag);

  INTERVAL fvalue = log4 - 2.0*(alpha + params.get_c() - 1.0) * log2 
                    - (alpha + params.get_c() * 3.0 - 1.0) * log3 
                    - val1 - val4 + val3 - 2.0 * val5
                    + params.get_u_x() - u_z - (1.0 - alpha) * log2;
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Case 19: Given an interval for c, set bounds for alpha: [1-c, 1] */
void search19(Parameters & params, INTERVAL & c, INT * error_flag, 
              REAL parent_delta) {
  setCvalues(params, c, error_flag);
  INTERVAL tmp = 1.0 - params.get_c();
  REAL min_alpha = Inf(tmp);
  REAL max_alpha = 1.0;

  searchParameter(min_alpha, max_alpha, parent_delta, compute19, params, 
                  error_flag);
}

/* Case 20: Compute the value for f: r = 1-2 (1-alpha) / (3c); t = 0 */
void compute20(Parameters & params, INTERVAL & alpha, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() << ", alpha = " << alpha
              << ", r = 1 - 2(1 - alpha) / 3c, t = 0\n";

  INTERVAL u_z;
  INTERVAL tmp;

  if (Inf(alpha) > 0.0) {
    INTERVAL ztarget;               // ztarget = 3cr/alpha
    INTERVAL z;
    ztarget = (3.0 * params.get_c() - 2.0 * (1.0 - alpha)) / alpha;
    z = findx(ztarget);
    u_z = alpha * compute_upsilon(z, error_flag);
                                    // derivative test
    INTERVAL test1 = 27.0 * Sqr(1.0 - alpha - params.get_c()) * ex_1_x_div_x2(z);
    INTERVAL test2 = 2.0 * alpha * (1.0 - alpha);
    if (Intersection(tmp, test1, test2) == 0) {
      if (verbose)
        std::cout << "The derivative wrt alpha is not 0.\n";
      return;
    }
  }
  else {                                      // alpha = 0
    u_z = Hull(0.0, Machine::PosInfinity);    // = alpha * Upsilon(z)
  }

  INTERVAL log2 = Log(Hull(2.0));
  INTERVAL log3 = Log(Hull(3.0));
  INTERVAL log4 = Log(Hull(4.0));
  INTERVAL log16 = Log(Hull(16.0));
  INTERVAL log27 = Log(Hull(27.0));
  INTERVAL val1 = g_ln_g(alpha, error_flag);
  tmp = 1.0 - alpha;
  INTERVAL val2 = g_ln_g(tmp, error_flag);
  tmp = 1.0 - alpha - params.get_c();
  INTERVAL val3 = g_ln_g(tmp, error_flag);
  INTERVAL val4 = g_ln_g(params.get_c(), error_flag);

  INTERVAL fvalue = log16 - log27 - params.get_c() * (log4 - log3) 
                    - alpha * log4 + alpha * log27 
                    - val1 + val2 - 2.0*val3 - 2.0*val4
                    + params.get_u_x() - u_z - (1.0 - alpha) * log2;
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Case 20: Given an interval for c, set bounds for alpha: [0, 1-c] */
void search20(Parameters & params, INTERVAL & c, INT * error_flag, 
              REAL parent_delta) {
  setCvalues(params, c, error_flag);
  REAL min_alpha = 0.0;
  INTERVAL tmp = 1.0 - params.get_c();
  REAL max_alpha = Sup(tmp);

  searchParameter(min_alpha, max_alpha, parent_delta, compute20, params, 
                  error_flag);
}

/* Case 21: Compute the value for f: t = 0 = (3r-1)/2 */
void compute21(Parameters & params, INTERVAL & alpha, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() << ", alpha = " << alpha
              << ", r = 1/3, t = 0\n";

  INTERVAL u_z;
  INTERVAL u_y;
  INTERVAL tmp;
  INTERVAL z;
  INTERVAL y;

  if (Inf(alpha) > 0.0) {
    INTERVAL ztarget = params.get_c() / alpha;    // ztarget = 3cr/alpha
    z = findx(ztarget);
    u_z = alpha * compute_upsilon(z, error_flag);
  }
  else {                                          // if alpha = 0
    u_z = Hull(0.0, Machine::PosInfinity);        // = alpha * Upsilon(z)
  }

  if (Sup(alpha) < 1.0) {
    INTERVAL ytarget;                             // ytarget = 3c(1-r)/(1-alpha)
    ytarget = 2.0 * params.get_c() / (1.0 - alpha);
    y = findx(ytarget);
    u_y = (1.0 - alpha) * compute_upsilon(y, error_flag);
  }
  else {                                        // alpha = 1
    u_y = Hull(0.0, Machine::PosInfinity);      // = (1-alpha) Upsilon(y)
  }

  if (Inf(alpha) > 0.0 && Sup(alpha) < 1.0) {   // test derivative
    INTERVAL test1 = 3.0 * alpha * ex_1_x(y);
    INTERVAL test2 = (1.0 - alpha) * ex_1_x(z);
    if (Intersection(tmp, test1, test2) == 0) {
      if (verbose)
        std::cout << "The derivative wrt alpha is not 0.\n";
      return;
    }
  }

  INTERVAL log3 = Log(Hull(3.0));
  INTERVAL log12 = Log(Hull(12.0));
  INTERVAL log27 = Log(Hull(27.0));
  INTERVAL val1 = g_ln_g(alpha, error_flag);
  tmp = 1.0 - alpha;
  INTERVAL val2 = g_ln_g(tmp, error_flag);

  INTERVAL fvalue = log12 - params.get_c() * log27 - alpha * log3 - val1 - val2
                    + params.get_u_x() - u_z - u_y;
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Case 21: Given an interval for c, set bounds for alpha: [1-c, c/2] */
void search21(Parameters & params, INTERVAL & c, INT * error_flag, REAL parent_delta) {
  setCvalues(params, c, error_flag);
  INTERVAL tmp = 1.0 - params.get_c();
  REAL min_alpha = Inf(tmp);
  tmp = params.get_c() / 2.0;
  REAL max_alpha = Sup(tmp);

  searchParameter(min_alpha, max_alpha, parent_delta, compute21, params, error_flag);
}

/* Case 22: Compute the value for f: alpha = 0 */
void compute22(Parameters & params, INTERVAL & t, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() << ", alpha = 0, r = "
              << params.get_r() << ", t = " << t << std::endl;

  INTERVAL r = params.get_r();
  INTERVAL y = params.get_y();
  INTERVAL c = params.get_c();
  INTERVAL test1 = (1.0 - r) * 2.0 * (r - t);     // test derivative wrt r
  INTERVAL test2 = r * 3.0 * y * (1 - 3.0 * r + 2.0 * t);
  INTERVAL tmp;
  if (Intersection(tmp, test1, test2) == 0) {
    if (verbose)
      std::cout << "The derivative wrt r is not 0.\n";
    return;
  }
  test1 = 3.0*t*Sqr(1-3.0*r+2.0*t);              // test derivative wrt t
  test2 = 4.0 * Power(r-t, 3);
  if (Intersection(tmp, test1, test2) == 0) {
    if (verbose)
      std::cout << "The derivative wrt t is not 0.\n";
    return;
  }

  INTERVAL log2 = Log(Hull(2.0));
  INTERVAL log3 = Log(Hull(3.0));
  INTERVAL log4 = Log(Hull(4.0));

  tmp = 1.0 - 3.0 * r + 2.0 * t;
  INTERVAL val1 = g_ln_g(tmp, error_flag);
  tmp = r-t;
  INTERVAL val2 = g_ln_g(tmp, error_flag);
  INTERVAL val3 = g_ln_g(t, error_flag);
  INTERVAL val4 = g_ln_g(r, error_flag);
  tmp = 1.0 - r;
  INTERVAL val5 = g_ln_g(tmp, error_flag);
  
  INTERVAL fvalue = log4 + log3 + c*(-log4 - (2.0+t-3.0*r)*log3 
                    + (1.0 - 3.0*r+2.0*t)*log2
		    - val1 - 3.0 * val2 - val3 + 3.0*val4 + 3.0 * val5)
                    + params.get_u_x() - params.get_u_y(); 
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Case 22: Given intervals for c and r, set bounds for t: [0, r] */
void search22_t(Parameters & params, INTERVAL & r, INT * error_flag, 
                REAL parent_delta) {
  INTERVAL ytarget = 3.0 * params.get_c() * (1.0 - r); // = 3c(1-r) / (1-alpha)
  INTERVAL y = findx(ytarget);
  params.set_r(r);
  params.set_y(y);
  params.set_u_y(compute_upsilon(y, error_flag));     // = (1-alpha) Upsilon(y)

                              // do derivative test.  See Case 22 for details.
  INTERVAL test1 = (2.0 * (1.0 - r) - 3.0 * y * (1.0 - 3.0 * r)) * (1.0 - r);
  INTERVAL test2 = 9.0 * Sqr(r) * Power(y, 3);
  INTERVAL tmp;
  if (Intersection(tmp, test1, test2) == 0) {
    if (verbose) {
      std::cout << "Testing c = " << params.get_c() << ", alpha = 0, r = "
                << params.get_r() << std::endl;
      std::cout << "Fails the derivative test.  Not an extremal point.\n";
    }
    return;
  }

  REAL min_t = 0.0;
  REAL max_t = Sup(r);
  searchParameter(min_t, max_t, parent_delta, compute22, params, error_flag);
}

/* Case 22: Given interval for c, set bounds for r: [0, 1-2/(3c)] */
void search22_r(Parameters & params, INTERVAL & c, INT * error_flag, 
                REAL parent_delta) {
  setCvalues(params, c, error_flag);
  REAL min_r = 0.0;
  INTERVAL tmp = 1.0 - 2.0 / (3.0 * c);
  REAL max_r = Sup(tmp);

  searchParameter(min_r, max_r, parent_delta, search22_t, params, error_flag);
}

/* Case 23: Compute the value for f: alpha = 1 */
void compute23(Parameters & params, INTERVAL & t, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() << ", alpha = 1, r = "
              << params.get_r() << ", t = " << t << std::endl;

  INTERVAL c = params.get_c();
  INTERVAL r = params.get_r();
  INTERVAL z = params.get_z();
  INTERVAL test1 = (1.0 - r) * 2.0 * (r - t) * z;   // test derivative wrt alpha
  INTERVAL test2 = r * 3.0 * (1 - 3.0 * r + 2.0 * t);
  INTERVAL tmp;
  if (Intersection(tmp, test1, test2) == 0) {
    if (verbose)
      std::cout << "The derivative wrt r is not 0.\n";
    return;
  }
  test1 = 3.0*t*Sqr(1-3.0*r+2.0*t);
  test2 = 4.0 * Power(r-t, 3);
  if (Intersection(tmp, test1, test2) == 0) {
    if (verbose)
      std::cout << "The derivative wrt t is not 0.\n";
    return;
  }

  INTERVAL log2 = Log(Hull(2.0));
  INTERVAL log3 = Log(Hull(3.0));
  INTERVAL log4 = Log(Hull(4.0));

  tmp = 1.0 - 3.0 * r + 2.0 * t;
  INTERVAL val1 = g_ln_g(tmp, error_flag);
  tmp = r-t;
  INTERVAL val2 = g_ln_g(tmp, error_flag);
  INTERVAL val3 = g_ln_g(t, error_flag);
  INTERVAL val4 = g_ln_g(r, error_flag);
  tmp = 1.0 - r;
  INTERVAL val5 = g_ln_g(tmp, error_flag);
  
  INTERVAL fvalue = log4 + c*(-log4 - (2.0+t-3.0*r)*log3 
                    + (1.0 - 3.0*r+2.0*t)*log2
		    - val1 - 3.0 * val2 - val3 + 3.0*val4 + 3.0 * val5)
                    + params.get_u_x() - params.get_u_z(); 
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Case 23: Given intervals for c and r, set bounds for t: [(3r-1)/2, r] */
void search23_t(Parameters & params, INTERVAL & r, INT * error_flag, 
                REAL parent_delta) {
  INTERVAL ztarget = 3.0 * params.get_c() * r;     // = 3cr / alpha
  INTERVAL z = findx(ztarget);
  params.set_r(r);
  params.set_z(z);
  params.set_u_z(compute_upsilon(z, error_flag));  // = alpha * Upsilon(z)

                              // do derivative test.  See Case 23 for details.
  INTERVAL test1 = (2.0 + (1.0 - r) * z - 3.0 * (1.0 - 3.0 * r)) 
                   * (1.0 - r) * Sqr(z);
  INTERVAL test2 = 9.0 * Sqr(r);
  INTERVAL tmp;
  if (Intersection(tmp, test1, test2) == 0) {
    if (verbose) {
      std::cout << "Testing c = " << params.get_c() << ", alpha = 1, r = "
                << params.get_r() << std::endl;
      std::cout << "Fails the derivative test.  Not an extremal point.\n";
    }
    return;
  }

  tmp = (3.0 * r - 1.0) / 2.0;
  REAL min_t = Inf(tmp);
  if (min_t <= 0.0)
    min_t = 0.0;
  REAL max_t = Sup(r);

  searchParameter(min_t, max_t, parent_delta, compute23, params, error_flag);
}

/* Case 23: Given interval for c, set bounds for r: [2/(3c), 1] */
void search23_r(Parameters & params, INTERVAL & c, INT * error_flag, 
                REAL parent_delta) {
  setCvalues(params, c, error_flag);
  INTERVAL tmp = 2.0 / (3.0 * params.get_c());
  REAL min_r = Inf(tmp);
  REAL max_r = 1.0;

  searchParameter(min_r, max_r, parent_delta, search23_t, params, error_flag);
}

/* Case 24: Compute the value for f: r = 2 * alpha / (3c)  */
void compute24(Parameters & params, INTERVAL & t, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() << ", alpha = "
              << params.get_alpha() << ", r = 2 * alpha / 3c, t = "
              << t << std::endl;

  INTERVAL c = params.get_c();
  INTERVAL alpha = params.get_alpha();
  INTERVAL y = params.get_y();
  INTERVAL test1 = 4.0 * Power(2.0 * alpha - 3.0 * t * c, 3);
  INTERVAL test2 = 81.0 * t * c * Sqr(c - 2.0 * alpha + 2.0 * t * c);
  INTERVAL tmp;
  if (Intersection(tmp, test1, test2) == 0) {
    if (verbose)
      std::cout << "The derivative wrt t is not 0.\n";
    return;
  }
  if (Sup(alpha) < 1.0) {            // test derivative wrt alpha
    test1 = 27.0 * alpha * (1.0-alpha) * Sqr(c - 2.0 * alpha + 2.0 * t * c);
    test2 = 2.0 * Sqr(3.0 * c - 2.0 * alpha)
                * Sqr(2.0 * alpha - 3.0 * t * c) * ex_1_x_div_x2(y);
    if (Intersection(tmp, test1, test2) == 0) {
      if (verbose)
        std::cout << "The derivative wrt alpha is not 0.\n";
      return;
    }
  }

  INTERVAL log2 = Log(Hull(2.0));
  INTERVAL log4 = Log(Hull(4.0));
  INTERVAL log9 = Log(Hull(9.0));
  INTERVAL log12 = Log(Hull(12.0));
  INTERVAL log18 = Log(Hull(18.0));
  INTERVAL log27 = Log(Hull(27.0));

  INTERVAL val1 = g_ln_g(alpha, error_flag);
  tmp = 1.0 - alpha;
  INTERVAL val2 = g_ln_g(tmp, error_flag);
  tmp = 3.0 * c - 2.0 * alpha;
  INTERVAL val3 = g_ln_g(tmp, error_flag);
  tmp = 2.0 * alpha - 3.0 * c * t;
  INTERVAL val4 = g_ln_g(tmp, error_flag);
  INTERVAL val5 = g_ln_g(t, error_flag);
  tmp = c - 2.0 * alpha + 2.0 * t * c;
  INTERVAL val6 = g_ln_g(tmp, error_flag);
  INTERVAL val7 = g_ln_g(c, error_flag);
  

  INTERVAL fvalue = log12 - c * (log18 + log27 + t * (2.0 * log9 - log4) + val5)
			+ alpha * (log27 - log2)
                  	+ val1 - val2 + val3 - val4 - val6 - (2.0 + t) * val7
			+ params.get_u_x() - params.get_u_y();
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Case 24: Given intervals for c and alpha, set bounds for 
 *           t: [max{0, (2 * alpha - c) / (2c), 0}, (2 * alpha) / (3c)] */
void search24_t(Parameters & params, INTERVAL & alpha, INT * error_flag, 
                REAL parent_delta) {
  params.set_alpha(alpha);
  if (Sup(alpha) < 1.0) {    // we have alpha & r = (2 alpha) / (3c), so set y
    INTERVAL ytarget;        // ytarget = 3c(1-r) / (1-alpha)
    INTERVAL y;
    ytarget = (3.0 * params.get_c() - 2.0 * alpha) / (1.0 - alpha);
    y = findx(ytarget);
    params.set_y(y);
    params.set_u_y((1.0 - alpha) * compute_upsilon(y, error_flag));
  }
  else {                     // if alpha = 1
    params.set_y(Hull(0.0, Machine::PosInfinity));
    params.set_u_y(Hull(0.0, Machine::PosInfinity)); // = (1-alpha) Upsilon(y)
  }

  INTERVAL tmp = alpha / params.get_c() - 0.5;
  REAL min_t = Inf(tmp);
  if (min_t <= 0.0)
    min_t = 0.0;
  tmp = 2.0 * alpha / (3.0 * params.get_c());
  REAL max_t = Sup(tmp);

  searchParameter(min_t, max_t, parent_delta, compute24, params, error_flag);
}

/* Case 24: Given interval for c, set bounds for alpha: [0, 1] */
void search24_alpha(Parameters & params, INTERVAL & c, INT * error_flag, 
                    REAL parent_delta) {
  setCvalues(params, c, error_flag);
  searchParameter(0.0, 1.0, parent_delta, search24_t, params, error_flag);
}

/* Case 25: Compute the value for f: r = 1- 2 * (1-alpha) / (3c)  */
void compute25(Parameters & params, INTERVAL & t, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() << ", alpha = "
              << params.get_alpha() << ", r = 1 -  2 * (1-alpha) / 3c, t = "
              << t << std::endl;

  INTERVAL c = params.get_c();
  INTERVAL alpha = params.get_alpha();
  INTERVAL z = params.get_z();
  INTERVAL test1 = Power(3.0 * c * (1.0 - t) - 2.0 + 2.0 * alpha, 3);
  INTERVAL test2 = 81.0 * t * c * Sqr(1.0 - alpha - c * (1.0 - t));
  INTERVAL tmp;
  if (Intersection(tmp, test1, test2) == 0) {
    if (verbose)
      std::cout << "The derivative wrt t is not 0.\n";
    return;
  }
  if (Inf(alpha) > 0.0) {         // test derivative wrt alpha
    test1 = 2.0 * alpha * (1.0 - alpha) 
                * Sqr(3.0 * c * (1.0 - t) - 2.0 + 2.0 * alpha);
    test2 = 27.0 * Sqr(3.0 * c - 2.0 + 2.0 * alpha) 
                 * Sqr(1.0 - alpha - c * (1.0 - t)) * ex_1_x_div_x2(z);
    if (Intersection(tmp, test1, test2) == 0) {
      if (verbose)
        std::cout << "The derivative wrt alpha is not 0.\n";
      return;
    }
  }

  INTERVAL log2 = Log(Hull(2.0));
  INTERVAL log4 = Log(Hull(4.0));
  INTERVAL log9 = Log(Hull(9.0));
  INTERVAL log27 = Log(Hull(27.0));
  INTERVAL log108 = Log(Hull(108.0));

  INTERVAL val1 = g_ln_g(alpha, error_flag);
  tmp = 1.0 - alpha;
  INTERVAL val2 = g_ln_g(tmp, error_flag);
  tmp = 3.0 * c - 2.0 + 2.0 * alpha;
  INTERVAL val3 = g_ln_g(tmp, error_flag);
  tmp = 3.0 * c * (1.0 - t) - 2.0 + 2.0 * alpha;
  INTERVAL val4 = g_ln_g(tmp, error_flag);
  INTERVAL val5 = g_ln_g(t, error_flag);
  tmp = 1.0 - alpha - c * (1.0 - t);
  INTERVAL val6 = g_ln_g(tmp, error_flag);
  INTERVAL val7 = g_ln_g(c, error_flag);
  
  INTERVAL fvalue = log4 - c * (log108 - 2*(1.0-t)*log9 + val5 + (2.0 + t)) 
			+ (1.0 - alpha) * (log4 - log27) - val1 + val2 
                        + val3 - val4 - 2.0 * val6 - (2.0 + t) * val7
			+ params.get_u_x() - params.get_u_z() 
                        - (1.0 * alpha) * log2;
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
} 

/* Case 25: Given intervals for c and alpha, set bounds for 
 *           t: [min{0, (alpha + c - 1) / c}, 1 - (2 * (1-alpha)) / (3c)] */
void search25_t(Parameters & params, INTERVAL & alpha, INT * error_flag, 
                REAL parent_delta) {
  params.set_alpha(alpha);
  if (Inf(alpha) > 0.0) {     // we have alpha and r = 1 - 2(1-alpha)/3c
    INTERVAL ztarget;         // we can compute z. ztarget = 3cr/alpha
    INTERVAL z;
    ztarget = (3.0 * params.get_c() - 2.0 * (1.0 -  alpha)) / alpha;
    z = findx(ztarget);
    params.set_z(z);
    params.set_u_z(alpha * compute_upsilon(z, error_flag));
  }
  else {                                            // if alpha = 0
    params.set_z(Hull(0.0, Machine::PosInfinity));
    params.set_u_z(Hull(0.0, Machine::PosInfinity));  // = alpha * Upsilon(z)
  }

  INTERVAL tmp = 1.0 - (1.0 - alpha) / params.get_c();
  REAL min_t = Inf(tmp);
  if (min_t <= 0.0)
    min_t = 0.0;
  tmp = 1.0 - 2.0 * (1.0 - alpha) / (3.0 * params.get_c());
  REAL max_t = Sup(tmp);

  searchParameter(min_t, max_t, parent_delta, compute25, params, error_flag);
}

/* Case 25: Given interval for c, set bounds for alpha: [0, 1] */
void search25_alpha(Parameters & params, INTERVAL & c, INT * error_flag, 
                    REAL parent_delta) {
  setCvalues(params, c, error_flag);
  searchParameter(0.0, 1.0, parent_delta, search25_t, params, error_flag);
}

/* Case 26: Test an equation that must hold at any local maximum. */
bool case26_test_y_z(INTERVAL & y, INTERVAL & z) {
  INTERVAL test1 = z * 2.0 * (Exp(z) - 1.0);
  INTERVAL test2 = (3.0 * y - 2.0 * z) * (Exp(y) - 1.0);
  INTERVAL tmp;
  return (Intersection(tmp, test1, test2) != 0);
}

/* Case 27: Use various tests to determine if a point is not a local maximum. */
bool case27_test_y_z(INTERVAL & y, INTERVAL & z) {
  INTERVAL sqrt3 = Sqrt(Hull(3.0));
  REAL zbound = Inf(sqrt3 * Hull(Inf(y)));
  if (Sup(z) < zbound) {
     return false;
  }
  if (Inf(z) < zbound) {      // we must have z^2 >= 3 y^2
    z = Hull(zbound, Sup(z));
  }
  REAL ybound = Sup(Hull(Sup(z)) / sqrt3);
  if (Sup(y) > ybound) {     // we must have 3 y^2 <= z^2
    y = Hull(Inf(y), ybound);
  }

  INTERVAL val = Sqr(z) - 3.0 * Sqr(y);
  if (Sup(val) < 0.0) {   // an error check
     return false;        // should not happen because of above clipping
  }
  if (Inf(val) < 0.0)     // one last clip to be sure z^2 >= 3 y^2
    val = Hull(0.0, Sup(val));

  /* test equations (103) and (104), rewritten to reduce dependencies.
   * Skip this test if it will cause a divide by 0 error 
   */
  if (Inf(z) > 0.0 && Inf(y) > 0.0 && Inf(2.0 * z - Sqrt(val)) > 0.0) {
    INTERVAL test1 = 3.0 * ((Exp(y) - 1.0) * y) / ((Exp(z) - 1.0) * z);
    INTERVAL test2 = (Sqr(Sqrt(val) + 1.0) - 1.0) / (2.0 * z - Sqrt(val)) + 1.0;
    INTERVAL tmp;
    if (Intersection(tmp, test1, test2) != 0)
      return true;

    test2 = (Sqr(Sqrt(val) - 1.0) - 1.0) / (2.0 * z + Sqrt(val)) + 1.0;
    return (Intersection(tmp, test1, test2) != 0);
  }
  else {   // otherwise (104) without dependencies removed
    INTERVAL test1 = y * (Exp(y) - 1.0) * 3.0 * (2.0 * Sqr(z) - z * Sqrt(val));
    INTERVAL test2 = z * (Exp(z) - 1.0) * (3.0 * Sqr(y) + Sqr(z) + z * Sqrt(val));
    INTERVAL tmp;
    if (Intersection(tmp, test1, test2) != 0)
      return true;

    // if y = 0, use the derivative test described in Case 27
    if (Inf(y) == 0.0 && Inf(z) > 0.0 && Inf(Sqr(z) - 3.0 * Sqr(y)) > 0.0) {
      INTERVAL deriv1 = 3.0 * Exp(y) * (y + 2.0) / (z * (Exp(z) - 1.0));
      INTERVAL deriv2 = 3.0 * z / Sqrt(Power(Sqr(z) - 3.0 * Sqr(y), 3));

      if (Inf(deriv2) > Sup(deriv1)) {
        return false;
      }
      else if (Inf(deriv1) > Sup(deriv2)) {
        return false;
      }
      else {
        // passes the second derivative test.
      }
    }

    // and try (103) without depndencies removed
    test1 = y * (Exp(y) - 1.0) * 3.0 * (2.0 * Sqr(z) + z * Sqrt(val));
    test2 = z * (Exp(z) - 1.0) * (3.0 * Sqr(y) + Sqr(z) - z * Sqrt(val));
    return (Intersection(tmp, test1, test2) != 0);
  }
}

/* Case 28: Every extremal point must satisfy equation (112) */
bool case28_test_y_z(INTERVAL & y, INTERVAL & z) {
  INTERVAL test1 = 2.0 * z * Sqr(Exp(y)-1.0);
  INTERVAL test2 = y * Sqr(Exp(z) - 1.0);
  INTERVAL tmp;
  return (Intersection(tmp, test1, test2) != 0);
}


/* This function, used in cases 26-28, will decrease the intervals of the
 * parameters based on a test function.
 * params: the intervals for each of the parameters of function f
 * testf:  a test that y and z must satisfy and any maximum of the projection
 *          of f on a boundary.
 * new_params: used to return the new intervals for the parameters, such that
 *          the intervals satisfy the test.
 */
bool compressRange(Parameters & params, Parameters & new_params, 
                   INT * error_flag, bool (*testf)(INTERVAL &, INTERVAL &)) {
  INTERVAL z = params.get_z();
  INTERVAL y = params.get_y();
  REAL max_offset = 1.0;

  if (!testf(y, z)) {           // if the parameters fail the test, reject
    return false;
  }
   
  while (max_offset > Machine::Epsilon*10) {  // while we can reduce parameters
    max_offset = 0.0;                         // by a reasonable amount
 
    REAL offset = Machine::Epsilon*10;
    REAL last_offset = 0.0;
    INTERVAL reduce_z;                        // test an interval "slice" from
    reduce_z = Hull(Sup(z)-offset, Sup(z));   // the top of z's interval
    while (!testf(y, reduce_z)) {             // while that slice fails the test
      last_offset = offset;
      offset = 2.0 * offset;                  // double the size of the slice
      if (offset >= Diam(z)) break;
      reduce_z = Hull(Sup(z)-offset, Sup(z));
    }
    z = Hull(Inf(z), Sup(z)-last_offset);     // remove the largest failed slice
    if (last_offset > max_offset) {           // from z
      max_offset = last_offset;
    }

    offset = Machine::Epsilon*10;
    last_offset = 0.0;                        // test an interval "slice" from
    reduce_z = Hull(Inf(z), Inf(z)+offset);   // the bottom of z's interval
    while (!testf(y, reduce_z)) {             // while that slice fails the test
      last_offset = offset;
      offset = 2.0 * offset;                  // double the size of the slice
      if (offset >= Diam(z)) break;
      reduce_z = Hull(Inf(z), Inf(z)+offset);
    }
    z = Hull(Inf(z)+last_offset, Sup(z));     // remove the largest failed slice
    if (last_offset > max_offset) {           // from z
      max_offset = last_offset;
    }

    offset = Machine::Epsilon*10;
    last_offset = 0.0; 
    INTERVAL reduce_y;                        // test an interval "slice" from
    reduce_y = Hull(Sup(y)-offset, Sup(y));   // the top of y's interval
    while (!testf(reduce_y, z)) {             // while that slice fails the test
      last_offset = offset;
      offset = 2.0 * offset;                  // double the size of the slice
      if (offset >= Diam(y)) break;
      reduce_y = Hull(Sup(y)-offset, Sup(y));
    }
    y = Hull(Inf(y), Sup(y)-last_offset);     // remove the largest failed slice
    if (last_offset > max_offset) {           // from y
      max_offset = last_offset;
    }

    offset = Machine::Epsilon*10;
    last_offset = 0.0;                       // test an interval "slice" from
    reduce_y = Hull(Inf(y), Inf(y)+offset);  // the bottom of y's interval
    while (!testf(reduce_y, z)) {            // while that slice fails the test
      last_offset = offset;
      offset = 2.0 * offset;                 // double the size of the slice
      if (offset >= Diam(y)) break;
      reduce_y = Hull(Inf(y), Inf(y)+offset);
    }
    y = Hull(Inf(y)+last_offset, Sup(y));    // remove the largest failed slice
    if (last_offset > max_offset) {          // from y
      max_offset = last_offset;
    }
  }

  if (!testf(y, z)) {                        // if the new y and z now fail
    return false;                            // the test, reject
  }

  new_params.set_y(y);                       // save the new y and z
  new_params.set_z(z);
  INTERVAL ey_1_y = ex_1_x(y);               // compute alpha and r from y and z
  INTERVAL ez_1_z = ex_1_x(z);               // if we won't get divide by 0
  if (Inf(ey_1_y) > 0.0 || Inf(ez_1_z) > 0.0) {
    INTERVAL alpha = ez_1_z / (3.0 * ey_1_y + ez_1_z);
    INTERVAL r = (Exp(z) - 1.0) * z / (3.0 * (Exp(y)-1.0)*y + (Exp(z) - 1.0)*z);
    INTERVAL new_alpha;
    if (Intersection(new_alpha, alpha, params.get_alpha()) == 0) {
      return false;
    }                                       // get the intersection of the 
    new_params.set_alpha(new_alpha);        // current alpha and r with orig.
    INTERVAL new_r;                         // alpha and r
    if (Intersection(new_r, r, params.get_r()) == 0) {
      return false;
    }
    new_params.set_r(new_r);
  }
  else {                                   // if we would get divide by 0,
    new_params.set_alpha(params.get_alpha());   // keep orig. alpha and r
    new_params.set_r(params.get_r());
  }                                       // recompute Upsilon values
  new_params.set_u_y((1.0 - new_params.get_alpha()) * 
                     compute_upsilon(y, error_flag));
  new_params.set_u_z(new_params.get_alpha() * compute_upsilon(z, error_flag));

  return true;
}

/* Case 26: Compute the value for f: t = 0  */
void compute26(Parameters & params, INTERVAL & r, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() << ", alpha = "
              << params.get_alpha() << ", r = " << r << ", t = 0\n";

  params.set_r(r);
  INTERVAL c = params.get_c();
  INTERVAL alpha = params.get_alpha();
  INTERVAL z, y, u_z, u_y;
  INTERVAL tmp;

  if (Inf(alpha) > 0.0) {                   // compute alpha * Upsilon(z)
    INTERVAL ztarget = 3.0 * r * c / alpha;
    z = findx(ztarget);
    u_z = alpha * compute_upsilon(z, error_flag);
  }
  else 
    u_z = Hull(0.0, Machine::PosInfinity);

  if (Sup(alpha) < 1.0) {                   // compute (1-alpha) * Upsilon(y)
    INTERVAL ytarget = 3.0 * (1.0 - r) * c / (1.0 - alpha);
    y = findx(ytarget);
    u_y = (1.0 - alpha) * compute_upsilon(y, error_flag);
  }
  else 
    u_y = Hull(0.0, Machine::PosInfinity);
                                           // test derivatives
  if (Inf(alpha) > 0.0 && Sup(alpha) < 1.0) {
    INTERVAL test1 = 3.0 * alpha * ex_1_x(y);
    INTERVAL test2 = (1.0 - alpha) * ex_1_x(z);
    if (Intersection(tmp, test1, test2) == 0) {
      if (verbose)
        std::cout << "The derivative wrt alpha is not 0.\n";
      return;
    }

    test1 = 2.0 * (1.0 - r) * z;
    test2 = 3.0 * (1.0 - 3.0 * r) * y;
    if (Intersection(tmp, test1, test2) == 0) {
      if (verbose)
        std::cout << "The derivative wrt r is not 0.\n";
      return;
    }

    params.set_z(z);
    params.set_y(y);
    Parameters reduced_params;             // intervals must satisfy tests
    if (!compressRange(params, reduced_params, error_flag, case26_test_y_z)) {
      if (verbose)                        // described in Case 26
        std::cout << "Failed additional derivative test of Case 26.\n";
      return;
    }
    alpha = reduced_params.get_alpha();
    r = reduced_params.get_r();
    u_y = reduced_params.get_u_y();
    u_z = reduced_params.get_u_z();
  }

  INTERVAL log2 = Log(Hull(2.0));
  INTERVAL log3 = Log(Hull(3.0));
  INTERVAL log4 = Log(Hull(4.0));
  INTERVAL log18 = Log(Hull(18.0));

  INTERVAL val1 = g_ln_g(alpha, error_flag);
  tmp = 1.0 - alpha;
  INTERVAL val2 = g_ln_g(tmp, error_flag);
  tmp = 1.0 - 3.0 * r;
  INTERVAL val3 = g_ln_g(tmp, error_flag);
  tmp = 1.0 - r;
  INTERVAL val4 = g_ln_g(tmp, error_flag);
  
  INTERVAL fvalue = log4 + (1.0 - alpha) * log3 - val1 - val2
                    - c * (log18 - 3.0 * r * (log3-log2) + val3 - 3.0 * val4)
		    + params.get_u_x() - u_z - u_y;
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
}

/* Case 26: Given intervals for c and alpha, set bounds for 
 *           r: [2 * alpha / (3c), min {1 -  2 (1 - alpha) / (3c), 1/3}] 
 */
void search26_r(Parameters & params, INTERVAL & alpha, INT * error_flag, 
                REAL parent_delta) {
  params.set_alpha(alpha);
  INTERVAL maxBound = DivBounds(1.0, 3.0);
  REAL min_r, max_r;
  INTERVAL tmp = 2.0 * alpha / (3.0 * params.get_c());
  min_r = Inf(tmp);
  tmp = 1.0 - 2.0 * (1.0 - alpha) / (3.0 * params.get_c());
  if (Sup(tmp) > Sup(maxBound))
    max_r = Sup(maxBound);
  else
    max_r = Sup(tmp);

  searchParameter(min_r, max_r, parent_delta, compute26, params, error_flag);
}

/* Case 26: Given interval for c, set bounds for alpha: [0, c/2] */
void search26_alpha(Parameters & params, INTERVAL & c, INT * error_flag, 
                    REAL parent_delta) {
  setCvalues(params, c, error_flag);
  INTERVAL tmp = c / 2.0;
  REAL min_alpha = 0.0;
  REAL max_alpha = Sup(tmp);
  searchParameter(min_alpha, max_alpha, parent_delta, search26_r, params, 
                  error_flag);
}

/* Case 27: Test intervals for y and z against the equations, based on the
 *          derivatives, that must hold for any maximum on the boundary.
 */
void search27bounds(Parameters & params, INTERVAL & y, INT * error_flag, 
                    REAL parent_delta) {
  INTERVAL z = params.get_z();
  if (case27_test_y_z(y, z))
    * error_flag = 1;
}

/* Case 27: Compute the value for f: t = (3r-1)/2  */
void compute27(Parameters & params, INTERVAL & r, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() << ", alpha = "
              << params.get_alpha() << ", r = " << r << ", t = (3r-1)/2\n";

  params.set_r(r);
  INTERVAL c = params.get_c();
  INTERVAL alpha = params.get_alpha();
  INTERVAL z, y, u_z, u_y;
  INTERVAL tmp;

  if (Inf(alpha) > 0.0) {                     // compute z & alpha * Upsilon(z)
    INTERVAL ztarget = 3.0 * r * c / alpha;
    z = findx(ztarget);
    u_z = alpha * compute_upsilon(z, error_flag);
  }
  else 
    u_z = Hull(0.0, Machine::PosInfinity);

  if (Sup(alpha) < 1.0) {                  // compute y & (1-alpha) * Upsilon(y)
    INTERVAL ytarget = 3.0 * (1.0 - r) * c / (1.0 - alpha);
    y = findx(ytarget);
    u_y = (1.0 - alpha) * compute_upsilon(y, error_flag);
  }
  else {                                     // if alpha = 1
    u_y = Hull(0.0, Machine::PosInfinity);   // = (1-alpha) * Upsilon(y)

    INTERVAL ytarget = 3.0 * (1.0 - r) * c / (1.0 - Inf(alpha));
    y = findx(ytarget);                      // get lower bound for y
    y = Hull(Inf(y), Machine::PosInfinity);  // and upper bound is infinite
    if (!case27_test_y_z(y, z)) {            // check that the z and y are ok
      if (verbose)
        std::cout << "Fails the additional derivative test of Case 27.\n";
      return;
    }
    params.set_z(z);

    /* break up the interval for y into small pieces and see if we can make
     * each piece fail the equations of Case 27 that have to hold at a maximum.
     */
    INT test_flag = 0;
    searchParameter(Inf(y), Sup(y), parent_delta, search27bounds, params, 
                    & test_flag);
    if (test_flag == 0) {                // all subintervals of y failed.
      if (verbose)
        std::cout << "Broke computed y into subintervals, and each failed.\n";
      return;
    }
  }
                                         // test derivatives
  if (Inf(alpha) > 0.0 && Sup(alpha) < 1.0) {
    INTERVAL test1 = 3.0 * alpha * ex_1_x(y);
    INTERVAL test2 = (1.0 - alpha) * ex_1_x(z);
    if (Intersection(tmp, test1, test2) == 0) {
      if (verbose)
        std::cout << "The derivative wrt alpha is not 0.\n";
      return;
    }

    test1 = 3.0 * Sqr(r) * Sqr(y);
    test2 = (3.0 * r - 1.0) * (1.0 - r) * Sqr(z);
    if (Intersection(tmp, test1, test2) == 0) {
      if (verbose)
        std::cout << "The derivative wrt r is not 0.\n";
      return;
    }
    params.set_z(z);
    params.set_y(y);
    Parameters reduced_params;           // check intervals against tests 
    if (!compressRange(params, reduced_params, error_flag, case27_test_y_z)) {
      if (verbose)                      // described in Case 27
        std::cout << "Failed additional derivative tests of Case 27.\n";
      return;
    }
    alpha = reduced_params.get_alpha();
    r = reduced_params.get_r();
    u_y = reduced_params.get_u_y();
    u_z = reduced_params.get_u_z();
  }

  INTERVAL log2 = Log(Hull(2.0));
  INTERVAL log3 = Log(Hull(3.0));
  INTERVAL log4 = Log(Hull(4.0));

  INTERVAL val1 = g_ln_g(alpha, error_flag);
  tmp = 1.0 - alpha;
  INTERVAL val2 = g_ln_g(tmp, error_flag);
  tmp = 3.0 * r - 1.0;
  INTERVAL val3 = g_ln_g(tmp, error_flag);
  INTERVAL val4 = g_ln_g(r, error_flag);
  tmp = 1.0 - r;
  INTERVAL val5 = g_ln_g(tmp, error_flag);
  
  INTERVAL fvalue = log4 + (1.0 - alpha) * log3 - val1 - val2
                    - c * (log2 + 1.5 * (1.0 - r)*log3 + 0.5 * val3 
                           - 3.0 * val4 - 1.5 * val5)
		    + params.get_u_x() - u_z - u_y;
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
}

/* Case 27: Given intervals for c and alpha, set bounds for 
 *          r: [max { (2 * alpha) / (3c), 1/3 }, 1 - 2(1-alpha) / (3c)]
 */
void search27_r(Parameters & params, INTERVAL & alpha, INT * error_flag, 
                REAL parent_delta) {
  params.set_alpha(alpha);
  REAL min_r, max_r;
  INTERVAL minBound = DivBounds(1.0, 3.0);
  INTERVAL tmp = 2.0 * alpha / (3.0 * params.get_c());
  if (Inf(tmp) < Inf(minBound))
    min_r = Inf(minBound);
  else
    min_r = Inf(tmp);
  tmp = 1.0 - 2.0 * (1.0 - alpha) / (3.0 * params.get_c());
  max_r = Sup(tmp);

  searchParameter(min_r, max_r, parent_delta, compute27, params, error_flag);
}

/* Case 27: Given interval for c, set bounds for alpha: [1-c, 1] */
void search27_alpha(Parameters & params, INTERVAL & c, INT * error_flag, REAL parent_delta) {
  setCvalues(params, c, error_flag);
  INTERVAL tmp = 1.0 - c;
  REAL min_alpha = Inf(tmp);
  REAL max_alpha = 1.0;
  searchParameter(min_alpha, max_alpha, parent_delta, search27_r, params, error_flag);
}

/* Case 28: Compute the value for f: t = r */
void compute28(Parameters & params, INTERVAL & r, INT * error_flag, 
               REAL parent_delta) {
  if (verbose)
    std::cout << "Testing c = " << params.get_c() << ", alpha = "
              << params.get_alpha() << ", r = " << r << ", t r\n";

  params.set_r(r);
  INTERVAL c = params.get_c();
  INTERVAL alpha = params.get_alpha();
  INTERVAL z, y, u_z, u_y;
  INTERVAL tmp;

  if (Inf(alpha) > 0.0) {              // compute z & alpha * Upsilon(z)
    INTERVAL ztarget = 3.0 * r * c / alpha;
    z = findx(ztarget);
    u_z = alpha * compute_upsilon(z, error_flag);
  }
  else 
    u_z = Hull(0.0, Machine::PosInfinity);

  if (Sup(alpha) < 1.0) {             // compute y & (1-alpha) * Upsilon(y)
    INTERVAL ytarget = 3.0 * (1.0 - r) * c / (1.0 - alpha);
    y = findx(ytarget);
    u_y = (1.0 - alpha) * compute_upsilon(y, error_flag);
  }
  else 
    u_y = Hull(0.0, Machine::PosInfinity);

  if (Inf(alpha) > 0.0 && Sup(alpha) < 1.0) {       // if we have y and z
    INTERVAL test1 = 3.0 * alpha * ex_1_x(y);       // test derivatives
    INTERVAL test2 = (1.0 - alpha) * ex_1_x(z);
    if (Intersection(tmp, test1, test2) == 0) {
      if (verbose)
        std::cout << "The derivative wrt alpha is not 0.\n";
      return;
    }

    test1 = 9.0 * Sqr(r) * Power(y, 3);
    test2 = 2.0 * Sqr(1.0 - r) * Power(z, 3);;
    if (Intersection(tmp, test1, test2) == 0) {
      if (verbose)
        std::cout << "The derivative wrt r is not 0.\n";
      return;
    }
    params.set_z(z);
    params.set_y(y);
    Parameters reduced_params;
    if (!compressRange(params, reduced_params, error_flag, case28_test_y_z)) {
      if (verbose)
        std::cout << "Failed additional derivative test of Case 28.\n";
      return;
    }
    alpha = reduced_params.get_alpha();
    r = reduced_params.get_r();
    u_y = reduced_params.get_u_y();
    u_z = reduced_params.get_u_z();
  }

  INTERVAL log2 = Log(Hull(2.0));
  INTERVAL log3 = Log(Hull(3.0));
  INTERVAL log4 = Log(Hull(4.0));
  INTERVAL log9 = Log(Hull(9.0));

  INTERVAL val1 = g_ln_g(alpha, error_flag);
  tmp = 1.0 - alpha;
  INTERVAL val2 = g_ln_g(tmp, error_flag);
  INTERVAL val3 = g_ln_g(r, error_flag);
  tmp = 1.0 - r;
  INTERVAL val4 = g_ln_g(tmp, error_flag);
  
  INTERVAL fvalue = log4 + (1.0 - alpha) * log3 - val1 - val2
                    - c * (log4 + (1.0 - r) * (log9-log2) - 2.0 * val3 
                           - 2.0 * val4)
		    + params.get_u_x() - u_z - u_y;
      
  if (! testMax(fvalue, params))
    * error_flag = 1;
}

/* Case 28: Given intervals for c and alpha, set bounds for
 *          r = [2 alpha / (3c), 1 - 2(1-alpha) / (3c)]
 */
void search28_r(Parameters & params, INTERVAL & alpha, INT * error_flag, 
                REAL parent_delta) {
  params.set_alpha(alpha);
  INTERVAL tmp = 2.0 * alpha / (3.0 * params.get_c());
  REAL min_t = Inf(tmp);
  tmp = 1.0 - 2.0 * (1.0 - alpha) / (3.0 * params.get_c());
  REAL max_t = Sup(tmp);
  INTERVAL upperbound = DivBounds(1.0, 4.0);
  if (max_t > Sup(upperbound))
    max_t = Sup(upperbound);

  searchParameter(min_t, max_t, parent_delta, compute28, params, error_flag);
}

/* Case 28: Given intervals for alpha, set bounds for alpha: [0, 1/4] */
void search28_alpha(Parameters & params, INTERVAL & c, INT * error_flag, 
                    REAL parent_delta) {
  setCvalues(params, c, error_flag);
  REAL min_alpha = 0.0;
  REAL max_alpha = Sup(DivBounds(1.0, 4.0));
  searchParameter(min_alpha, max_alpha, parent_delta, search28_r, params, 
                  error_flag);
}

/* To search a boundary, test all values of c between 0.67 and 1 */
bool searchC(void (*search)(Parameters &, INTERVAL &, INT *, REAL), 
             REAL init_delta = 0.1) {
  INT error_flag = 0;
  INTERVAL c = Hull(0.67);
  Parameters params;
  REAL min_c = Inf(c);
  REAL max_c = 1.0;

  pointDifferenceSet = false;
  searchParameter(min_c, max_c, 0.0, search, params, & error_flag, init_delta);
  if (error_flag != 0) {
    std::cout << "Can not resolve maximum on border.\n";
    return false;
  }
  else {
    std::cout << "No global maxima found.\n";
    std::cout << "All tested points at least delta from max where " << minPointDifference << " <= delta <= " << maxPointDifference << std::endl;
    return true;
  }
}

/* To search the interior, test all values of y between 0 and the max of x */
bool searchInterior() {
  INT error_flag = 0;
  Parameters params;
  REAL min_y = 0.0;
  INTERVAL upperbound = findx(Hull(3.0));     // the maximum value x can have
  REAL max_y = Sup(upperbound);               // and y cannot exceed x

  pointDifferenceSet = false;
  searchParameter(min_y, max_y, 0.0, computeInterior, params, & error_flag);

  if (error_flag != 0) {
    std::cout << "Can not resolve maximum in interior.\n";
    return false;
  }
  else {
    std::cout << "No global maxima found.\n";
    std::cout << "All tested points at least delta from max where " << minPointDifference << " <= delta <= " << maxPointDifference << std::endl;
    return true;
  }
}

/* Search the interior and each of the boundary points, line segments, and
 * faces.  The cases 1 and 2 are straightforward to handle analytically so
 * they are not included in the search.
 */
INT main(INT argc, char * argv[]) {
  string verbose_str = "-v";
  for (int i = 1; i < argc; i++)
    if (verbose_str.compare(argv[i]) == 0)
       verbose = true;

  std::cout << "Searching interior\n";
  if (!searchInterior()) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 3\n";
  if (!searchC(compute3)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 4\n";
  if (!searchC(compute4)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 5\n";
  if (!searchC(compute5)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 6\n";
  if (!searchC(compute6)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 7\n";
  if (!searchC(compute7)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 8\n";
  if (!searchC(compute8)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 9\n";
  if (!searchC(search9)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 10\n";
  if (!searchC(search10)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 11\n";
  if (!searchC(search11)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 12\n";
  if (!searchC(search12)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 13\n";
  if (!searchC(search13)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 14\n";
  if (!searchC(search14)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 15\n";
  if (!searchC(search15)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 16\n";
  if (!searchC(search16)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 17\n";
  if (!searchC(search17)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 18\n";
  if (!searchC(search18)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 19\n";
  if (!searchC(search19)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 20\n";
  if (!searchC(search20)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 21\n";
  if (!searchC(search21)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 22\n";
  if (!searchC(search22_r)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 23\n";
  if (!searchC(search23_r)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 24\n";
  if (!searchC(search24_alpha)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 25\n";
  if (!searchC(search25_alpha)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 26\n";
  if (!searchC(search26_alpha, .001)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 27\n";
  if (!searchC(search27_alpha, .001)) {
    std::cout << "Exiting\n";
    return 0;
  }
  std::cout << "Searching boundary case 28\n";
  if (!searchC(search28_alpha, .001)) {
    std::cout << "Exiting\n";
    return 0;
  }
  return 0;
}


